Three-loop QCD+QED corrections to on-shell quark renormalization

We present the three-loop QCD+QED mixed corrections to the on-shell quark mass and wave-function renormalization constants through orders $\mathcal{O}(\alpha_s^m\alpha^n)$ with $m+n=3$. We further derive the three-loop relation between the pole mass and the $\overline{\text{MS}}$ mass of a heavy quark, including the complete mixed QCD+QED contributions. The corresponding quark-mass anomalous dimension in the presence of both interactions is also extracted. Moreover, we provide the explicit conversion formulae, up to the same perturbative order, between the pole mass and the trace-anomaly subtracted $\sigma$-mass of heavy quark.

==> anc/SMtoMS3LMixedQCD+QED.m <==
(* ::Package:: *)

(*********************************************************
"Three-loop QCD+QED corrections to on-shell quark renormalization"
by Long Chen, Hong-Yang Han, Zhe Li, Marco Niggetiedt.

Contained herein are the explicit expressions for the expansion presented in eq. (F.1), where Zsigmabar corresponds to Z_{\bar{\sigma}} defined therein.


- Conventions for expressions:

	- as stands for (\[Alpha]_s/(4*\[Pi])).
    - ae stands for (\[Alpha]_e/(4*\[Pi])).
	- Log[u2ms] denotes Log[\[Mu]^2/\bar{m}^2].
	- CA, CF, and Nc denote the QCD color factors.
	- nh and nl denote number of massive and massless quark flavors.
	- nlq and nlqA denote the numbers of two distinct massless quark flavors with electric charges eq and eqA, respectively.
	- eQ denotes the electric charge of massive quark.	
	- Zeta[n] denotes the Riemann Zeta function \[Zeta](n).
	- PolyLog[n,x] denotes the classical Polylogarithm Li_n(x).

************************************************************************************************************************************************************************)


Zsigmabar -> 1 + as*(-2*CF + 3*CF*Log[u2ms]) + ae*(-2*eQ^2 + 3*eQ^2*Log[u2ms]) + 
 as^2*((-123*CA*CF)/8 + (193*CF^2)/8 - (13*CF*nh)/4 + (11*CF*nl)/4 - 
   (4*CA*CF*Pi^2)/3 + 5*CF^2*Pi^2 + (4*CF*nh*Pi^2)/3 - (2*CF*nl*Pi^2)/3 + 
   4*CA*CF*Pi^2*Log[2] - 8*CF^2*Pi^2*Log[2] + (53*CA*CF*Log[u2ms])/6 - 
   (9*CF^2*Log[u2ms])/2 - (CF*nh*Log[u2ms])/3 - (CF*nl*Log[u2ms])/3 + 
   (11*CA*CF*Log[u2ms]^2)/2 + (9*CF^2*Log[u2ms]^2)/2 - CF*nh*Log[u2ms]^2 - 
   CF*nl*Log[u2ms]^2 - 6*CF*(4*CF + 3*CF*Log[u2ms]) - 6*CA*CF*Zeta[3] + 
   12*CF^2*Zeta[3]) + ae*as*((193*CF*eQ^2)/4 + 10*CF*eQ^2*Pi^2 - 
   16*CF*eQ^2*Pi^2*Log[2] - 9*CF*eQ^2*Log[u2ms] + 9*CF*eQ^2*Log[u2ms]^2 - 
   6*eQ^2*(4*CF + 3*CF*Log[u2ms]) - 6*CF*(4*eQ^2 + 3*eQ^2*Log[u2ms]) + 
   24*CF*eQ^2*Zeta[3]) + ae^2*((193*eQ^4)/8 - (13*eQ^4*Nc*nh)/2 + 
   (11*eq^2*eQ^2*Nc*nlq)/2 + (11*eQ^2*eqA^2*Nc*nlqA)/2 + 5*eQ^4*Pi^2 + 
   (8*eQ^4*Nc*nh*Pi^2)/3 - (4*eq^2*eQ^2*Nc*nlq*Pi^2)/3 - 
   (4*eQ^2*eqA^2*Nc*nlqA*Pi^2)/3 - 8*eQ^4*Pi^2*Log[2] - 
   (9*eQ^4*Log[u2ms])/2 - (2*eQ^4*Nc*nh*Log[u2ms])/3 - 
   (2*eq^2*eQ^2*Nc*nlq*Log[u2ms])/3 - (2*eQ^2*eqA^2*Nc*nlqA*Log[u2ms])/3 + 
   (9*eQ^4*Log[u2ms]^2)/2 - 2*eQ^4*Nc*nh*Log[u2ms]^2 - 
   2*eq^2*eQ^2*Nc*nlq*Log[u2ms]^2 - 2*eQ^2*eqA^2*Nc*nlqA*Log[u2ms]^2 - 
   6*eQ^2*(4*eQ^2 + 3*eQ^2*Log[u2ms]) + 12*eQ^4*Zeta[3]) + 
 ae*as^2*((38789*CA*CF*eQ^2)/72 - 34*CF^2*eQ^2 - (931*CF*eQ^2*nh)/9 - 
   (3439*CF*eQ^2*nl)/36 - (95*CF*eq^2*nlq)/12 - (95*CF*eqA^2*nlqA)/12 - 
   (1193*CA*CF*eQ^2*Pi^2)/9 + 643*CF^2*eQ^2*Pi^2 + 
   (1112*CF*eQ^2*nh*Pi^2)/27 - (82*CF*eQ^2*nl*Pi^2)/9 - 2*CF*eq^2*nlq*Pi^2 - 
   2*CF*eqA^2*nlqA*Pi^2 - (260*CA*CF*eQ^2*Pi^4)/27 + 4*CF^2*eQ^2*Pi^4 - 
   (182*CF*eQ^2*nh*Pi^4)/135 + (44*CF*eQ^2*nl*Pi^4)/27 + 
   (2*CF*eq^2*nlq*Pi^4)/15 + (2*CF*eqA^2*nlqA*Pi^4)/15 + 
   (320*CA*CF*eQ^2*Pi^2*Log[2])/9 - 1440*CF^2*eQ^2*Pi^2*Log[2] - 
   (448*CF*eQ^2*nh*Pi^2*Log[2])/9 + (160*CF*eQ^2*nl*Pi^2*Log[2])/9 + 
   (496*CA*CF*eQ^2*Pi^2*Log[2]^2)/9 - 96*CF^2*eQ^2*Pi^2*Log[2]^2 + 
   (32*CF*eQ^2*nh*Pi^2*Log[2]^2)/9 - (64*CF*eQ^2*nl*Pi^2*Log[2]^2)/9 + 
   (32*CA*CF*eQ^2*Log[2]^4)/9 + 96*CF^2*eQ^2*Log[2]^4 - 
   (32*CF*eQ^2*nh*Log[2]^4)/9 - (32*CF*eQ^2*nl*Log[2]^4)/9 + 
   (44*CA*CF*eQ^2*Pi^2*Log[256])/3 + (4757*CA*CF*eQ^2*Log[u2ms])/24 + 
   (1485*CF^2*eQ^2*Log[u2ms])/8 - (979*CF*eQ^2*nh*Log[u2ms])/12 - 
   (541*CF*eQ^2*nl*Log[u2ms])/12 - (37*CF*eq^2*nlq*Log[u2ms])/2 - 
   (37*CF*eqA^2*nlqA*Log[u2ms])/2 + (98*CA*CF*eQ^2*Pi^2*Log[u2ms])/3 + 
   45*CF^2*eQ^2*Pi^2*Log[u2ms] - (8*CF*eQ^2*nh*Pi^2*Log[u2ms])/3 - 
   (26*CF*eQ^2*nl*Pi^2*Log[u2ms])/3 - (140*CA*CF*eQ^2*Pi^2*Log[2]*Log[u2ms])/
    3 - 72*CF^2*eQ^2*Pi^2*Log[2]*Log[u2ms] + 
   (32*CF*eQ^2*nh*Pi^2*Log[2]*Log[u2ms])/3 + 
   (32*CF*eQ^2*nl*Pi^2*Log[2]*Log[u2ms])/3 + 21*CA*CF*eQ^2*Log[u2ms]^2 - 
   (189*CF^2*eQ^2*Log[u2ms]^2)/2 - 3*CF*eQ^2*nh*Log[u2ms]^2 - 
   3*CF*eq^2*nlq*Log[u2ms]^2 - 3*CF*eqA^2*nlqA*Log[u2ms]^2 + 
   (33*CA*CF*eQ^2*Log[u2ms]^3)/2 + (27*CF^2*eQ^2*Log[u2ms]^3)/2 - 
   3*CF*eQ^2*nh*Log[u2ms]^3 - 3*CF*eQ^2*nl*Log[u2ms]^3 + 
   66*CF*eQ^2*(4*CF + 3*CF*Log[u2ms]) + (4*eQ^2 + 3*eQ^2*Log[u2ms])*
    ((-185*CA*CF)/3 + 33*CF^2 + (26*CF*nh)/3 + (26*CF*nl)/3 - 
     22*CA*CF*Log[u2ms] + 4*CF*nh*Log[u2ms] + 4*CF*nl*Log[u2ms]) + 
   (256*CA*CF*eQ^2*PolyLog[4, 1/2])/3 + 2304*CF^2*eQ^2*PolyLog[4, 1/2] - 
   (256*CF*eQ^2*nh*PolyLog[4, 1/2])/3 - (256*CF*eQ^2*nl*PolyLog[4, 1/2])/3 + 
   (982*CA*CF*eQ^2*Zeta[3])/3 + 1044*CF^2*eQ^2*Zeta[3] + 
   (164*CF*eQ^2*nh*Zeta[3])/3 - (256*CF*eQ^2*nl*Zeta[3])/3 - 
   4*CF*eq^2*nlq*Zeta[3] - 4*CF*eqA^2*nlqA*Zeta[3] + 
   76*CA*CF*eQ^2*Pi^2*Zeta[3] + 12*CF^2*eQ^2*Pi^2*Zeta[3] + 
   70*CA*CF*eQ^2*Log[u2ms]*Zeta[3] + 108*CF^2*eQ^2*Log[u2ms]*Zeta[3] + 
   8*CF*eQ^2*nh*Log[u2ms]*Zeta[3] - 16*CF*eQ^2*nl*Log[u2ms]*Zeta[3] + 
   24*CF*eq^2*nlq*Log[u2ms]*Zeta[3] + 24*CF*eqA^2*nlqA*Log[u2ms]*Zeta[3] - 
   6*eQ^2*((1111*CA*CF)/24 - (71*CF^2)/8 - (143*CF*nh)/12 - (71*CF*nl)/12 - 
     (4*CA*CF*Pi^2)/3 + 5*CF^2*Pi^2 + (4*CF*nh*Pi^2)/3 - (2*CF*nl*Pi^2)/3 + 
     4*CA*CF*Pi^2*Log[2] - 8*CF^2*Pi^2*Log[2] + (185*CA*CF*Log[u2ms])/6 - 
     (9*CF^2*Log[u2ms])/2 - (13*CF*nh*Log[u2ms])/3 - (13*CF*nl*Log[u2ms])/3 + 
     (11*CA*CF*Log[u2ms]^2)/2 + (9*CF^2*Log[u2ms]^2)/2 - CF*nh*Log[u2ms]^2 - 
     CF*nl*Log[u2ms]^2 - 6*CA*CF*Zeta[3] + 12*CF^2*Zeta[3]) - 
   6*CF*((-71*CF*eQ^2)/4 + 10*CF*eQ^2*Pi^2 - 16*CF*eQ^2*Pi^2*Log[2] - 
     9*CF*eQ^2*Log[u2ms] + 9*CF*eQ^2*Log[u2ms]^2 + 24*CF*eQ^2*Zeta[3]) - 
   180*CA*CF*eQ^2*Zeta[5] - 120*CF^2*eQ^2*Zeta[5]) + 
 ae^2*as*(-34*CF*eQ^4 - (1862*CF*eQ^4*Nc*nh)/9 - (1862*CF*eq^2*eQ^2*Nc*nlq)/
    9 - (1862*CF*eQ^2*eqA^2*Nc*nlqA)/9 + 643*CF*eQ^4*Pi^2 + 
   (2224*CF*eQ^4*Nc*nh*Pi^2)/27 - (200*CF*eq^2*eQ^2*Nc*nlq*Pi^2)/9 - 
   (200*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2)/9 + 4*CF*eQ^4*Pi^4 - 
   (364*CF*eQ^4*Nc*nh*Pi^4)/135 + (476*CF*eq^2*eQ^2*Nc*nlq*Pi^4)/135 + 
   (476*CF*eQ^2*eqA^2*Nc*nlqA*Pi^4)/135 - 1440*CF*eQ^4*Pi^2*Log[2] - 
   (512*CF*eQ^4*Nc*nh*Pi^2*Log[2])/9 + (704*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[2])/
    9 + (704*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[2])/9 - 
   96*CF*eQ^4*Pi^2*Log[2]^2 + (64*CF*eQ^4*Nc*nh*Pi^2*Log[2]^2)/9 - 
   (128*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[2]^2)/9 - 
   (128*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[2]^2)/9 + 96*CF*eQ^4*Log[2]^4 - 
   (64*CF*eQ^4*Nc*nh*Log[2]^4)/9 - (64*CF*eq^2*eQ^2*Nc*nlq*Log[2]^4)/9 - 
   (64*CF*eQ^2*eqA^2*Nc*nlqA*Log[2]^4)/9 - (16*CF*eQ^4*Nc*nh*Pi^2*Log[256])/
    3 - (16*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[256])/3 - 
   (16*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[256])/3 + (1485*CF*eQ^4*Log[u2ms])/8 - 
   (979*CF*eQ^4*Nc*nh*Log[u2ms])/6 - (763*CF*eq^2*eQ^2*Nc*nlq*Log[u2ms])/6 - 
   (763*CF*eQ^2*eqA^2*Nc*nlqA*Log[u2ms])/6 + 45*CF*eQ^4*Pi^2*Log[u2ms] - 
   (16*CF*eQ^4*Nc*nh*Pi^2*Log[u2ms])/3 - 
   (52*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[u2ms])/3 - 
   (52*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[u2ms])/3 - 
   72*CF*eQ^4*Pi^2*Log[2]*Log[u2ms] + 
   (64*CF*eQ^4*Nc*nh*Pi^2*Log[2]*Log[u2ms])/3 + 
   (64*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[2]*Log[u2ms])/3 + 
   (64*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[2]*Log[u2ms])/3 - 
   (189*CF*eQ^4*Log[u2ms]^2)/2 - 6*CF*eQ^4*Nc*nh*Log[u2ms]^2 - 
   6*CF*eq^2*eQ^2*Nc*nlq*Log[u2ms]^2 - 6*CF*eQ^2*eqA^2*Nc*nlqA*Log[u2ms]^2 + 
   (27*CF*eQ^4*Log[u2ms]^3)/2 - 6*CF*eQ^4*Nc*nh*Log[u2ms]^3 - 
   6*CF*eq^2*eQ^2*Nc*nlq*Log[u2ms]^3 - 6*CF*eQ^2*eqA^2*Nc*nlqA*Log[u2ms]^3 + 
   66*CF*eQ^2*(4*eQ^2 + 3*eQ^2*Log[u2ms]) + (4*CF + 3*CF*Log[u2ms])*
    (33*eQ^4 + (52*eQ^4*Nc*nh)/3 + (52*eq^2*eQ^2*Nc*nlq)/3 + 
     (52*eQ^2*eqA^2*Nc*nlqA)/3 + 8*eQ^4*Nc*nh*Log[u2ms] + 
     8*eq^2*eQ^2*Nc*nlq*Log[u2ms] + 8*eQ^2*eqA^2*Nc*nlqA*Log[u2ms]) + 
   2304*CF*eQ^4*PolyLog[4, 1/2] - (512*CF*eQ^4*Nc*nh*PolyLog[4, 1/2])/3 - 
   (512*CF*eq^2*eQ^2*Nc*nlq*PolyLog[4, 1/2])/3 - 
   (512*CF*eQ^2*eqA^2*Nc*nlqA*PolyLog[4, 1/2])/3 + 1044*CF*eQ^4*Zeta[3] + 
   (328*CF*eQ^4*Nc*nh*Zeta[3])/3 - (536*CF*eq^2*eQ^2*Nc*nlq*Zeta[3])/3 - 
   (536*CF*eQ^2*eqA^2*Nc*nlqA*Zeta[3])/3 + 12*CF*eQ^4*Pi^2*Zeta[3] + 
   108*CF*eQ^4*Log[u2ms]*Zeta[3] + 16*CF*eQ^4*Nc*nh*Log[u2ms]*Zeta[3] + 
   16*CF*eq^2*eQ^2*Nc*nlq*Log[u2ms]*Zeta[3] + 16*CF*eQ^2*eqA^2*Nc*nlqA*
    Log[u2ms]*Zeta[3] - 6*eQ^2*((-71*CF*eQ^2)/4 + 10*CF*eQ^2*Pi^2 - 
     16*CF*eQ^2*Pi^2*Log[2] - 9*CF*eQ^2*Log[u2ms] + 9*CF*eQ^2*Log[u2ms]^2 + 
     24*CF*eQ^2*Zeta[3]) - 6*CF*((-71*eQ^4)/8 - (143*eQ^4*Nc*nh)/6 - 
     (71*eq^2*eQ^2*Nc*nlq)/6 - (71*eQ^2*eqA^2*Nc*nlqA)/6 + 5*eQ^4*Pi^2 + 
     (8*eQ^4*Nc*nh*Pi^2)/3 - (4*eq^2*eQ^2*Nc*nlq*Pi^2)/3 - 
     (4*eQ^2*eqA^2*Nc*nlqA*Pi^2)/3 - 8*eQ^4*Pi^2*Log[2] - 
     (9*eQ^4*Log[u2ms])/2 - (26*eQ^4*Nc*nh*Log[u2ms])/3 - 
     (26*eq^2*eQ^2*Nc*nlq*Log[u2ms])/3 - (26*eQ^2*eqA^2*Nc*nlqA*Log[u2ms])/
      3 + (9*eQ^4*Log[u2ms]^2)/2 - 2*eQ^4*Nc*nh*Log[u2ms]^2 - 
     2*eq^2*eQ^2*Nc*nlq*Log[u2ms]^2 - 2*eQ^2*eqA^2*Nc*nlqA*Log[u2ms]^2 + 
     12*eQ^4*Zeta[3]) - 120*CF*eQ^4*Zeta[5]) + 
 ae^3*((-34*eQ^6)/3 - (1862*eQ^6*Nc*nh)/9 - (9406*eQ^6*Nc^2*nh^2)/243 - 
   (95*eq^4*eQ^2*Nc*nlq)/6 - (3439*eq^2*eQ^4*Nc*nlq)/18 - 
   (17516*eq^2*eQ^4*Nc^2*nh*nlq)/243 - (8110*eq^4*eQ^2*Nc^2*nlq^2)/243 - 
   (3439*eQ^4*eqA^2*Nc*nlqA)/18 - (95*eQ^2*eqA^4*Nc*nlqA)/6 - 
   (17516*eQ^4*eqA^2*Nc^2*nh*nlqA)/243 - 
   (16220*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/243 - (8110*eQ^2*eqA^4*Nc^2*nlqA^2)/
    243 + (643*eQ^6*Pi^2)/3 + (2224*eQ^6*Nc*nh*Pi^2)/27 + 
   (1664*eQ^6*Nc^2*nh^2*Pi^2)/135 - 4*eq^4*eQ^2*Nc*nlq*Pi^2 - 
   (164*eq^2*eQ^4*Nc*nlq*Pi^2)/9 - (16*eq^2*eQ^4*Nc^2*nh*nlq*Pi^2)/27 + 
   (16*eq^4*eQ^2*Nc^2*nlq^2*Pi^2)/27 - (164*eQ^4*eqA^2*Nc*nlqA*Pi^2)/9 - 
   4*eQ^2*eqA^4*Nc*nlqA*Pi^2 - (16*eQ^4*eqA^2*Nc^2*nh*nlqA*Pi^2)/27 + 
   (32*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Pi^2)/27 + 
   (16*eQ^2*eqA^4*Nc^2*nlqA^2*Pi^2)/27 + (4*eQ^6*Pi^4)/3 - 
   (364*eQ^6*Nc*nh*Pi^4)/135 + (4*eq^4*eQ^2*Nc*nlq*Pi^4)/15 + 
   (88*eq^2*eQ^4*Nc*nlq*Pi^4)/27 + (88*eQ^4*eqA^2*Nc*nlqA*Pi^4)/27 + 
   (4*eQ^2*eqA^4*Nc*nlqA*Pi^4)/15 - 480*eQ^6*Pi^2*Log[2] - 
   (512*eQ^6*Nc*nh*Pi^2*Log[2])/9 + (704*eq^2*eQ^4*Nc*nlq*Pi^2*Log[2])/9 + 
   (704*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[2])/9 - 32*eQ^6*Pi^2*Log[2]^2 + 
   (64*eQ^6*Nc*nh*Pi^2*Log[2]^2)/9 - (128*eq^2*eQ^4*Nc*nlq*Pi^2*Log[2]^2)/9 - 
   (128*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[2]^2)/9 + 32*eQ^6*Log[2]^4 - 
   (64*eQ^6*Nc*nh*Log[2]^4)/9 - (64*eq^2*eQ^4*Nc*nlq*Log[2]^4)/9 - 
   (64*eQ^4*eqA^2*Nc*nlqA*Log[2]^4)/9 - (16*eQ^6*Nc*nh*Pi^2*Log[256])/3 - 
   (16*eq^2*eQ^4*Nc*nlq*Pi^2*Log[256])/3 - 
   (16*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[256])/3 + (495*eQ^6*Log[u2ms])/8 - 
   (979*eQ^6*Nc*nh*Log[u2ms])/6 + (328*eQ^6*Nc^2*nh^2*Log[u2ms])/27 - 
   37*eq^4*eQ^2*Nc*nlq*Log[u2ms] - (541*eq^2*eQ^4*Nc*nlq*Log[u2ms])/6 - 
   (208*eq^2*eQ^4*Nc^2*nh*nlq*Log[u2ms])/27 - 
   (536*eq^4*eQ^2*Nc^2*nlq^2*Log[u2ms])/27 - 
   (541*eQ^4*eqA^2*Nc*nlqA*Log[u2ms])/6 - 37*eQ^2*eqA^4*Nc*nlqA*Log[u2ms] - 
   (208*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[u2ms])/27 - 
   (1072*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[u2ms])/27 - 
   (536*eQ^2*eqA^4*Nc^2*nlqA^2*Log[u2ms])/27 + 15*eQ^6*Pi^2*Log[u2ms] - 
   (16*eQ^6*Nc*nh*Pi^2*Log[u2ms])/3 - (64*eQ^6*Nc^2*nh^2*Pi^2*Log[u2ms])/9 - 
   (52*eq^2*eQ^4*Nc*nlq*Pi^2*Log[u2ms])/3 - 
   (32*eq^2*eQ^4*Nc^2*nh*nlq*Pi^2*Log[u2ms])/9 + 
   (32*eq^4*eQ^2*Nc^2*nlq^2*Pi^2*Log[u2ms])/9 - 
   (52*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[u2ms])/3 - 
   (32*eQ^4*eqA^2*Nc^2*nh*nlqA*Pi^2*Log[u2ms])/9 + 
   (64*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Pi^2*Log[u2ms])/9 + 
   (32*eQ^2*eqA^4*Nc^2*nlqA^2*Pi^2*Log[u2ms])/9 - 
   24*eQ^6*Pi^2*Log[2]*Log[u2ms] + (64*eQ^6*Nc*nh*Pi^2*Log[2]*Log[u2ms])/3 + 
   (64*eq^2*eQ^4*Nc*nlq*Pi^2*Log[2]*Log[u2ms])/3 + 
   (64*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[2]*Log[u2ms])/3 - 
   (63*eQ^6*Log[u2ms]^2)/2 - 6*eQ^6*Nc*nh*Log[u2ms]^2 + 
   (8*eQ^6*Nc^2*nh^2*Log[u2ms]^2)/9 - 6*eq^4*eQ^2*Nc*nlq*Log[u2ms]^2 + 
   (16*eq^2*eQ^4*Nc^2*nh*nlq*Log[u2ms]^2)/9 + 
   (8*eq^4*eQ^2*Nc^2*nlq^2*Log[u2ms]^2)/9 - 6*eQ^2*eqA^4*Nc*nlqA*
    Log[u2ms]^2 + (16*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[u2ms]^2)/9 + 
   (16*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[u2ms]^2)/9 + 
   (8*eQ^2*eqA^4*Nc^2*nlqA^2*Log[u2ms]^2)/9 + (9*eQ^6*Log[u2ms]^3)/2 - 
   6*eQ^6*Nc*nh*Log[u2ms]^3 + (16*eQ^6*Nc^2*nh^2*Log[u2ms]^3)/9 - 
   6*eq^2*eQ^4*Nc*nlq*Log[u2ms]^3 + (32*eq^2*eQ^4*Nc^2*nh*nlq*Log[u2ms]^3)/
    9 + (16*eq^4*eQ^2*Nc^2*nlq^2*Log[u2ms]^3)/9 - 
   6*eQ^4*eqA^2*Nc*nlqA*Log[u2ms]^3 + 
   (32*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[u2ms]^3)/9 + 
   (32*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[u2ms]^3)/9 + 
   (16*eQ^2*eqA^4*Nc^2*nlqA^2*Log[u2ms]^3)/9 + (4*eQ^2 + 3*eQ^2*Log[u2ms])*
    (33*eQ^4 + (52*eQ^4*Nc*nh)/3 + (52*eq^2*eQ^2*Nc*nlq)/3 + 
     (52*eQ^2*eqA^2*Nc*nlqA)/3 + 8*eQ^4*Nc*nh*Log[u2ms] + 
     8*eq^2*eQ^2*Nc*nlq*Log[u2ms] + 8*eQ^2*eqA^2*Nc*nlqA*Log[u2ms]) + 
   768*eQ^6*PolyLog[4, 1/2] - (512*eQ^6*Nc*nh*PolyLog[4, 1/2])/3 - 
   (512*eq^2*eQ^4*Nc*nlq*PolyLog[4, 1/2])/3 - 
   (512*eQ^4*eqA^2*Nc*nlqA*PolyLog[4, 1/2])/3 + 348*eQ^6*Zeta[3] + 
   (328*eQ^6*Nc*nh*Zeta[3])/3 - (352*eQ^6*Nc^2*nh^2*Zeta[3])/9 - 
   8*eq^4*eQ^2*Nc*nlq*Zeta[3] - (512*eq^2*eQ^4*Nc*nlq*Zeta[3])/3 - 
   (128*eq^2*eQ^4*Nc^2*nh*nlq*Zeta[3])/9 + (224*eq^4*eQ^2*Nc^2*nlq^2*Zeta[3])/
    9 - (512*eQ^4*eqA^2*Nc*nlqA*Zeta[3])/3 - 8*eQ^2*eqA^4*Nc*nlqA*Zeta[3] - 
   (128*eQ^4*eqA^2*Nc^2*nh*nlqA*Zeta[3])/9 + 
   (448*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Zeta[3])/9 + 
   (224*eQ^2*eqA^4*Nc^2*nlqA^2*Zeta[3])/9 + 4*eQ^6*Pi^2*Zeta[3] + 
   36*eQ^6*Log[u2ms]*Zeta[3] + 16*eQ^6*Nc*nh*Log[u2ms]*Zeta[3] + 
   48*eq^4*eQ^2*Nc*nlq*Log[u2ms]*Zeta[3] - 32*eq^2*eQ^4*Nc*nlq*Log[u2ms]*
    Zeta[3] - 32*eQ^4*eqA^2*Nc*nlqA*Log[u2ms]*Zeta[3] + 
   48*eQ^2*eqA^4*Nc*nlqA*Log[u2ms]*Zeta[3] - 
   6*eQ^2*((-71*eQ^4)/8 - (143*eQ^4*Nc*nh)/6 - (71*eq^2*eQ^2*Nc*nlq)/6 - 
     (71*eQ^2*eqA^2*Nc*nlqA)/6 + 5*eQ^4*Pi^2 + (8*eQ^4*Nc*nh*Pi^2)/3 - 
     (4*eq^2*eQ^2*Nc*nlq*Pi^2)/3 - (4*eQ^2*eqA^2*Nc*nlqA*Pi^2)/3 - 
     8*eQ^4*Pi^2*Log[2] - (9*eQ^4*Log[u2ms])/2 - (26*eQ^4*Nc*nh*Log[u2ms])/
      3 - (26*eq^2*eQ^2*Nc*nlq*Log[u2ms])/3 - 
     (26*eQ^2*eqA^2*Nc*nlqA*Log[u2ms])/3 + (9*eQ^4*Log[u2ms]^2)/2 - 
     2*eQ^4*Nc*nh*Log[u2ms]^2 - 2*eq^2*eQ^2*Nc*nlq*Log[u2ms]^2 - 
     2*eQ^2*eqA^2*Nc*nlqA*Log[u2ms]^2 + 12*eQ^4*Zeta[3]) - 40*eQ^6*Zeta[5]) + 
 as^3*((-584447*CA^2*CF)/1944 + (38789*CA*CF^2)/72 - (34*CF^3)/3 + 
   (22945*CA*CF*nh)/486 - (931*CF^2*nh)/9 - (4703*CF*nh^2)/486 + 
   (54373*CA*CF*nl)/486 - (931*CF^2*nl)/9 - (4379*CF*nh*nl)/243 - 
   (4055*CF*nl^2)/486 + (3011*CA^2*CF*Pi^2)/54 - (1193*CA*CF^2*Pi^2)/9 + 
   (643*CF^3*Pi^2)/3 + (230*CA*CF*nh*Pi^2)/3 + (1112*CF^2*nh*Pi^2)/27 + 
   (416*CF*nh^2*Pi^2)/135 - (182*CA*CF*nl*Pi^2)/27 - (100*CF^2*nl*Pi^2)/9 - 
   (4*CF*nh*nl*Pi^2)/27 + (4*CF*nl^2*Pi^2)/27 + (179*CA^2*CF*Pi^4)/54 - 
   (260*CA*CF^2*Pi^4)/27 + (4*CF^3*Pi^4)/3 + (172*CA*CF*nh*Pi^4)/135 - 
   (182*CF^2*nh*Pi^4)/135 - (38*CA*CF*nl*Pi^4)/135 + (238*CF^2*nl*Pi^4)/135 + 
   (920*CA^2*CF*Pi^2*Log[2])/9 + (320*CA*CF^2*Pi^2*Log[2])/9 - 
   480*CF^3*Pi^2*Log[2] - (1024*CA*CF*nh*Pi^2*Log[2])/9 - 
   (256*CF^2*nh*Pi^2*Log[2])/9 - (176*CA*CF*nl*Pi^2*Log[2])/9 + 
   (352*CF^2*nl*Pi^2*Log[2])/9 - (176*CA^2*CF*Pi^2*Log[2]^2)/9 + 
   (496*CA*CF^2*Pi^2*Log[2]^2)/9 - 32*CF^3*Pi^2*Log[2]^2 - 
   (16*CA*CF*nh*Pi^2*Log[2]^2)/9 + (32*CF^2*nh*Pi^2*Log[2]^2)/9 + 
   (32*CA*CF*nl*Pi^2*Log[2]^2)/9 - (64*CF^2*nl*Pi^2*Log[2]^2)/9 - 
   (88*CA^2*CF*Log[2]^4)/9 + (32*CA*CF^2*Log[2]^4)/9 + 32*CF^3*Log[2]^4 + 
   (16*CA*CF*nh*Log[2]^4)/9 - (32*CF^2*nh*Log[2]^4)/9 + 
   (16*CA*CF*nl*Log[2]^4)/9 - (32*CF^2*nl*Log[2]^4)/9 - 
   (176*CA^2*CF*Pi^2*Log[8])/9 + (16*CA*CF*nh*Pi^2*Log[64])/9 + 
   (44*CA*CF^2*Pi^2*Log[256])/3 - (8*CF^2*nh*Pi^2*Log[256])/3 - 
   (8*CF^2*nl*Pi^2*Log[256])/3 + (8*CA*CF*nl*Pi^2*Log[4096])/9 - 
   (803*CA^2*CF*Log[u2ms])/27 + (4757*CA*CF^2*Log[u2ms])/24 + 
   (495*CF^3*Log[u2ms])/8 - (188*CA*CF*nh*Log[u2ms])/27 - 
   (979*CF^2*nh*Log[u2ms])/12 + (82*CF*nh^2*Log[u2ms])/27 + 
   (1000*CA*CF*nl*Log[u2ms])/27 - (763*CF^2*nl*Log[u2ms])/12 - 
   (52*CF*nh*nl*Log[u2ms])/27 - (134*CF*nl^2*Log[u2ms])/27 - 
   (88*CA^2*CF*Pi^2*Log[u2ms])/9 + (98*CA*CF^2*Pi^2*Log[u2ms])/3 + 
   15*CF^3*Pi^2*Log[u2ms] + (104*CA*CF*nh*Pi^2*Log[u2ms])/9 - 
   (8*CF^2*nh*Pi^2*Log[u2ms])/3 - (16*CF*nh^2*Pi^2*Log[u2ms])/9 - 
   (28*CA*CF*nl*Pi^2*Log[u2ms])/9 - (26*CF^2*nl*Pi^2*Log[u2ms])/3 - 
   (8*CF*nh*nl*Pi^2*Log[u2ms])/9 + (8*CF*nl^2*Pi^2*Log[u2ms])/9 + 
   (88*CA^2*CF*Pi^2*Log[2]*Log[u2ms])/3 - (140*CA*CF^2*Pi^2*Log[2]*Log[u2ms])/
    3 - 24*CF^3*Pi^2*Log[2]*Log[u2ms] - (16*CA*CF*nh*Pi^2*Log[2]*Log[u2ms])/
    3 + (32*CF^2*nh*Pi^2*Log[2]*Log[u2ms])/3 - 
   (16*CA*CF*nl*Pi^2*Log[2]*Log[u2ms])/3 + (32*CF^2*nl*Pi^2*Log[2]*Log[u2ms])/
    3 + (889*CA^2*CF*Log[u2ms]^2)/18 + 21*CA*CF^2*Log[u2ms]^2 - 
   (63*CF^3*Log[u2ms]^2)/2 - (109*CA*CF*nh*Log[u2ms]^2)/9 - 
   3*CF^2*nh*Log[u2ms]^2 + (2*CF*nh^2*Log[u2ms]^2)/9 - 
   (109*CA*CF*nl*Log[u2ms]^2)/9 - 3*CF^2*nl*Log[u2ms]^2 + 
   (4*CF*nh*nl*Log[u2ms]^2)/9 + (2*CF*nl^2*Log[u2ms]^2)/9 + 
   (121*CA^2*CF*Log[u2ms]^3)/9 + (33*CA*CF^2*Log[u2ms]^3)/2 + 
   (9*CF^3*Log[u2ms]^3)/2 - (44*CA*CF*nh*Log[u2ms]^3)/9 - 
   3*CF^2*nh*Log[u2ms]^3 + (4*CF*nh^2*Log[u2ms]^3)/9 - 
   (44*CA*CF*nl*Log[u2ms]^3)/9 - 3*CF^2*nl*Log[u2ms]^3 + 
   (8*CF*nh*nl*Log[u2ms]^3)/9 + (4*CF*nl^2*Log[u2ms]^3)/9 + 
   (4*CF + 3*CF*Log[u2ms])*((-185*CA*CF)/3 + 33*CF^2 + (26*CF*nh)/3 + 
     (26*CF*nl)/3 - 22*CA*CF*Log[u2ms] + 4*CF*nh*Log[u2ms] + 
     4*CF*nl*Log[u2ms]) - (704*CA^2*CF*PolyLog[4, 1/2])/3 + 
   (256*CA*CF^2*PolyLog[4, 1/2])/3 + 768*CF^3*PolyLog[4, 1/2] + 
   (128*CA*CF*nh*PolyLog[4, 1/2])/3 - (256*CF^2*nh*PolyLog[4, 1/2])/3 + 
   (128*CA*CF*nl*PolyLog[4, 1/2])/3 - (256*CF^2*nl*PolyLog[4, 1/2])/3 - 
   (1894*CA^2*CF*Zeta[3])/9 + (982*CA*CF^2*Zeta[3])/3 + 348*CF^3*Zeta[3] + 
   (506*CA*CF*nh*Zeta[3])/9 + (164*CF^2*nh*Zeta[3])/3 - 
   (88*CF*nh^2*Zeta[3])/9 + (110*CA*CF*nl*Zeta[3])/9 - 
   (268*CF^2*nl*Zeta[3])/3 - (32*CF*nh*nl*Zeta[3])/9 + 
   (56*CF*nl^2*Zeta[3])/9 - 51*CA^2*CF*Pi^2*Zeta[3] + 
   76*CA*CF^2*Pi^2*Zeta[3] + 4*CF^3*Pi^2*Zeta[3] - 4*CA*CF*nh*Pi^2*Zeta[3] - 
   44*CA^2*CF*Log[u2ms]*Zeta[3] + 70*CA*CF^2*Log[u2ms]*Zeta[3] + 
   36*CF^3*Log[u2ms]*Zeta[3] - 16*CA*CF*nh*Log[u2ms]*Zeta[3] + 
   8*CF^2*nh*Log[u2ms]*Zeta[3] - 16*CA*CF*nl*Log[u2ms]*Zeta[3] + 
   8*CF^2*nl*Log[u2ms]*Zeta[3] - 6*CF*((1111*CA*CF)/24 - (71*CF^2)/8 - 
     (143*CF*nh)/12 - (71*CF*nl)/12 - (4*CA*CF*Pi^2)/3 + 5*CF^2*Pi^2 + 
     (4*CF*nh*Pi^2)/3 - (2*CF*nl*Pi^2)/3 + 4*CA*CF*Pi^2*Log[2] - 
     8*CF^2*Pi^2*Log[2] + (185*CA*CF*Log[u2ms])/6 - (9*CF^2*Log[u2ms])/2 - 
     (13*CF*nh*Log[u2ms])/3 - (13*CF*nl*Log[u2ms])/3 + 
     (11*CA*CF*Log[u2ms]^2)/2 + (9*CF^2*Log[u2ms]^2)/2 - CF*nh*Log[u2ms]^2 - 
     CF*nl*Log[u2ms]^2 - 6*CA*CF*Zeta[3] + 12*CF^2*Zeta[3]) + 
   130*CA^2*CF*Zeta[5] - 180*CA*CF^2*Zeta[5] - 40*CF^3*Zeta[5] + 
   20*CA*CF*nh*Zeta[5])


==> anc/SMtoOS3LMixedQCD+QED.m <==
(*********************************************************
"Three-loop QCD+QED corrections to on-shell quark renormalization"
by Long Chen, Hong-Yang Han, Zhe Li, Marco Niggetiedt.

Contained herein are the explicit expressions for the expansion presented in eq. (3.24), where Zsigma corresponds to Z_{sigma} defined therein.


- Conventions for expressions:

	- as stands for (\[Alpha]_s/(4*\[Pi])).
        - ae stands for (\[Alpha]_e/(4*\[Pi])).
	- Log[u2ms] denotes Log[\[Mu]^2/\bar{m}^2].
	- CA, CF, and Nc denote the QCD color factors.
	- nh and nl denote number of massive and massless quark flavors.
	- nlq and nlqA denote the numbers of two distinct massless quark flavors with electric charges eq and eqA, respectively.
	- eQ denotes the electric charge of massive quark.	
	- Zeta[n] denotes the Riemann Zeta function \[Zeta](n).
	- PolyLog[n,x] denotes the classical Polylogarithm Li_n(x).

************************************************************************************************************************************************************************)


Zsigma -> 1 - 6*as*CF - 6*ae*eQ^2 + 66*ae*as*CF*eQ^2 + 
  as^2*((-185*CA*CF)/3 + 33*CF^2 + (26*CF*nh)/3 + (26*CF*nl)/3 - 
    22*CA*CF*Log[u2ms] + 4*CF*nh*Log[u2ms] + 4*CF*nl*Log[u2ms]) + 
  ae^2*(33*eQ^4 + (52*eQ^4*Nc*nh)/3 + (52*eq^2*eQ^2*Nc*nlq)/3 + 
    (52*eQ^2*eqA^2*Nc*nlqA)/3 + 8*eQ^4*Nc*nh*Log[u2ms] + 
    8*eq^2*eQ^2*Nc*nlq*Log[u2ms] + 8*eQ^2*eqA^2*Nc*nlqA*Log[u2ms]) + 
  as^3*((-26486*CA^2*CF)/27 + 876*CA*CF^2 - 309*CF^3 + (9328*CA*CF*nh)/27 - 
    55*CF^2*nh - (788*CF*nh^2)/27 + (6952*CA*CF*nl)/27 - 55*CF^2*nl - 
    (1144*CF*nh*nl)/27 - (356*CF*nl^2)/27 + (176*CA^2*CF*Pi^2)/9 - 
    (220*CA*CF^2*Pi^2)/3 - (208*CA*CF*nh*Pi^2)/9 + (40*CF^2*nh*Pi^2)/3 + 
    (32*CF*nh^2*Pi^2)/9 + (56*CA*CF*nl*Pi^2)/9 + (40*CF^2*nl*Pi^2)/3 + 
    (16*CF*nh*nl*Pi^2)/9 - (16*CF*nl^2*Pi^2)/9 - (176*CA^2*CF*Pi^2*Log[8])/
     9 + (16*CA*CF*nh*Pi^2*Log[64])/9 + (44*CA*CF^2*Pi^2*Log[256])/3 - 
    (8*CF^2*nh*Pi^2*Log[256])/3 - (8*CF^2*nl*Pi^2*Log[256])/3 + 
    (8*CA*CF*nl*Pi^2*Log[4096])/9 - (4682*CA^2*CF*Log[u2ms])/9 + 
    374*CA*CF^2*Log[u2ms] + (1492*CA*CF*nh*Log[u2ms])/9 - 
    56*CF^2*nh*Log[u2ms] - (104*CF*nh^2*Log[u2ms])/9 + 
    (1492*CA*CF*nl*Log[u2ms])/9 - 56*CF^2*nl*Log[u2ms] - 
    (208*CF*nh*nl*Log[u2ms])/9 - (104*CF*nl^2*Log[u2ms])/9 - 
    (242*CA^2*CF*Log[u2ms]^2)/3 + (88*CA*CF*nh*Log[u2ms]^2)/3 - 
    (8*CF*nh^2*Log[u2ms]^2)/3 + (88*CA*CF*nl*Log[u2ms]^2)/3 - 
    (16*CF*nh*nl*Log[u2ms]^2)/3 - (8*CF*nl^2*Log[u2ms]^2)/3 + 
    88*CA^2*CF*Zeta[3] - 176*CA*CF^2*Zeta[3] + 32*CA*CF*nh*Zeta[3] - 
    16*CF^2*nh*Zeta[3] + 32*CA*CF*nl*Zeta[3] - 16*CF^2*nl*Zeta[3]) + 
  ae*as^2*(876*CA*CF*eQ^2 - 927*CF^2*eQ^2 - 55*CF*eQ^2*nh - 116*CF*eQ^2*nl + 
    61*CF*eq^2*nlq + 61*CF*eqA^2*nlqA - (220*CA*CF*eQ^2*Pi^2)/3 + 
    (40*CF*eQ^2*nh*Pi^2)/3 + (40*CF*eQ^2*nl*Pi^2)/3 - 
    (64*CF*eQ^2*nh*Pi^2*Log[2])/3 - (64*CF*eQ^2*nl*Pi^2*Log[2])/3 + 
    (44*CA*CF*eQ^2*Pi^2*Log[256])/3 + 374*CA*CF*eQ^2*Log[u2ms] - 
    56*CF*eQ^2*nh*Log[u2ms] - 68*CF*eQ^2*nl*Log[u2ms] + 
    12*CF*eq^2*nlq*Log[u2ms] + 12*CF*eqA^2*nlqA*Log[u2ms] - 
    176*CA*CF*eQ^2*Zeta[3] - 16*CF*eQ^2*nh*Zeta[3] + 32*CF*eQ^2*nl*Zeta[3] - 
    48*CF*eq^2*nlq*Zeta[3] - 48*CF*eqA^2*nlqA*Zeta[3]) + 
  ae^2*as*(-927*CF*eQ^4 - 110*CF*eQ^4*Nc*nh - 110*CF*eq^2*eQ^2*Nc*nlq - 
    110*CF*eQ^2*eqA^2*Nc*nlqA + (80*CF*eQ^4*Nc*nh*Pi^2)/3 + 
    (80*CF*eq^2*eQ^2*Nc*nlq*Pi^2)/3 + (80*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2)/3 - 
    (16*CF*eQ^4*Nc*nh*Pi^2*Log[256])/3 - 
    (16*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[256])/3 - 
    (16*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[256])/3 - 
    112*CF*eQ^4*Nc*nh*Log[u2ms] - 112*CF*eq^2*eQ^2*Nc*nlq*Log[u2ms] - 
    112*CF*eQ^2*eqA^2*Nc*nlqA*Log[u2ms] - 32*CF*eQ^4*Nc*nh*Zeta[3] - 
    32*CF*eq^2*eQ^2*Nc*nlq*Zeta[3] - 32*CF*eQ^2*eqA^2*Nc*nlqA*Zeta[3]) + 
  ae^3*(-309*eQ^6 - 110*eQ^6*Nc*nh - (3152*eQ^6*Nc^2*nh^2)/27 + 
    122*eq^4*eQ^2*Nc*nlq - 232*eq^2*eQ^4*Nc*nlq - 
    (4576*eq^2*eQ^4*Nc^2*nh*nlq)/27 - (1424*eq^4*eQ^2*Nc^2*nlq^2)/27 - 
    232*eQ^4*eqA^2*Nc*nlqA + 122*eQ^2*eqA^4*Nc*nlqA - 
    (4576*eQ^4*eqA^2*Nc^2*nh*nlqA)/27 - (2848*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/
     27 - (1424*eQ^2*eqA^4*Nc^2*nlqA^2)/27 + (80*eQ^6*Nc*nh*Pi^2)/3 + 
    (128*eQ^6*Nc^2*nh^2*Pi^2)/9 + (80*eq^2*eQ^4*Nc*nlq*Pi^2)/3 + 
    (64*eq^2*eQ^4*Nc^2*nh*nlq*Pi^2)/9 - (64*eq^4*eQ^2*Nc^2*nlq^2*Pi^2)/9 + 
    (80*eQ^4*eqA^2*Nc*nlqA*Pi^2)/3 + (64*eQ^4*eqA^2*Nc^2*nh*nlqA*Pi^2)/9 - 
    (128*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Pi^2)/9 - 
    (64*eQ^2*eqA^4*Nc^2*nlqA^2*Pi^2)/9 - (16*eQ^6*Nc*nh*Pi^2*Log[256])/3 - 
    (16*eq^2*eQ^4*Nc*nlq*Pi^2*Log[256])/3 - 
    (16*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[256])/3 - 112*eQ^6*Nc*nh*Log[u2ms] - 
    (416*eQ^6*Nc^2*nh^2*Log[u2ms])/9 + 24*eq^4*eQ^2*Nc*nlq*Log[u2ms] - 
    136*eq^2*eQ^4*Nc*nlq*Log[u2ms] - (832*eq^2*eQ^4*Nc^2*nh*nlq*Log[u2ms])/
     9 - (416*eq^4*eQ^2*Nc^2*nlq^2*Log[u2ms])/9 - 136*eQ^4*eqA^2*Nc*nlqA*
     Log[u2ms] + 24*eQ^2*eqA^4*Nc*nlqA*Log[u2ms] - 
    (832*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[u2ms])/9 - 
    (832*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[u2ms])/9 - 
    (416*eQ^2*eqA^4*Nc^2*nlqA^2*Log[u2ms])/9 - 
    (32*eQ^6*Nc^2*nh^2*Log[u2ms]^2)/3 - 
    (64*eq^2*eQ^4*Nc^2*nh*nlq*Log[u2ms]^2)/3 - 
    (32*eq^4*eQ^2*Nc^2*nlq^2*Log[u2ms]^2)/3 - 
    (64*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[u2ms]^2)/3 - 
    (64*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[u2ms]^2)/3 - 
    (32*eQ^2*eqA^4*Nc^2*nlqA^2*Log[u2ms]^2)/3 - 32*eQ^6*Nc*nh*Zeta[3] - 
    96*eq^4*eQ^2*Nc*nlq*Zeta[3] + 64*eq^2*eQ^4*Nc*nlq*Zeta[3] + 
    64*eQ^4*eqA^2*Nc*nlqA*Zeta[3] - 96*eQ^2*eqA^4*Nc*nlqA*Zeta[3])


==> anc/ZQOS3LMixedQCD+QED_massive.m <==
(*********************************************************
"Three-loop QCD+QED corrections to on-shell quark renormalization"
by Long Chen, Hong-Yang Han, Zhe Li, Marco Niggetiedt.

Contained herein are the explicit expressions for the expansion presented in eq. (3.5), where ZQOS corresponds to Z_{Q}^{os} defined therein.


- Conventions for expressions:

	- as stands for (\[Alpha]_s/(4*\[Pi])).
        - ae stands for (\[Alpha]_e/(4*\[Pi])).
	- ep denotes the dimensional regulator defined as D=4-2*ep.
	- Log[uOu] denotes Log[\[Mu]^2/m_{os}^2].
	- xi denotes the gauge parameters \[Xi].
	- CA, CF, and Nc denote the QCD color factors.
	- nh and nl denote number of massive and massless quark flavors.
	- nlq and nlqA denote the numbers of two distinct massless quark flavors with electric charges eq and eqA, respectively.
	- eQ denotes the electric charge of massive quark.	
	- Zeta[n] denotes the Riemann Zeta function \[Zeta](n).
	- PolyLog[n,x] denotes the classical Polylogarithm Li_n(x).

************************************************************************************************************************************************************************)


ZQOS -> 1 + as*(-4*CF - (3*CF)/ep - 8*CF*ep - 16*CF*ep^2 - (CF*ep*Pi^2)/4 - 
    (CF*ep^2*Pi^2)/3 - 3*CF*Log[uOu] - 4*CF*ep*Log[uOu] - 
    8*CF*ep^2*Log[uOu] - (CF*ep^2*Pi^2*Log[uOu])/4 - (3*CF*ep*Log[uOu]^2)/2 - 
    2*CF*ep^2*Log[uOu]^2 - (CF*ep^2*Log[uOu]^3)/2 + CF*ep^2*Zeta[3]) + 
  ae*(-4*eQ^2 - (3*eQ^2)/ep - 8*ep*eQ^2 - 16*ep^2*eQ^2 - (ep*eQ^2*Pi^2)/4 - 
    (ep^2*eQ^2*Pi^2)/3 - 3*eQ^2*Log[uOu] - 4*ep*eQ^2*Log[uOu] - 
    8*ep^2*eQ^2*Log[uOu] - (ep^2*eQ^2*Pi^2*Log[uOu])/4 - 
    (3*ep*eQ^2*Log[uOu]^2)/2 - 2*ep^2*eQ^2*Log[uOu]^2 - 
    (ep^2*eQ^2*Log[uOu]^3)/2 + ep^2*eQ^2*Zeta[3]) + 
  as^2*((-1705*CA*CF)/24 + (433*CF^2)/8 + (11*CA*CF)/(2*ep^2) + 
    (9*CF^2)/(2*ep^2) - (127*CA*CF)/(12*ep) + (51*CF^2)/(4*ep) - 
    (9907*CA*CF*ep)/48 + (211*CF^2*ep)/16 + (947*CF*nh)/36 + (CF*nh)/(2*ep) + 
    (17971*CF*ep*nh)/216 + (113*CF*nl)/12 - (CF*nl)/ep^2 + 
    (11*CF*nl)/(6*ep) + (851*CF*ep*nl)/24 + 5*CA*CF*Pi^2 - (49*CF^2*Pi^2)/4 + 
    (769*CA*CF*ep*Pi^2)/72 - (339*CF^2*ep*Pi^2)/8 - (5*CF*nh*Pi^2)/2 - 
    (445*CF*ep*nh*Pi^2)/36 + (2*CF*nl*Pi^2)/3 + (127*CF*ep*nl*Pi^2)/36 - 
    (14*CA*CF*ep*Pi^4)/5 + (28*CF^2*ep*Pi^4)/5 - 8*CA*CF*Pi^2*Log[2] + 
    16*CF^2*Pi^2*Log[2] + 92*CF^2*ep*Pi^2*Log[2] + 16*CF*ep*nh*Pi^2*Log[2] - 
    32*CF^2*ep*Pi^2*Log[2]^2 + 8*CA*CF*ep*Log[2]^4 - 16*CF^2*ep*Log[2]^4 - 
    23*CA*CF*ep*Pi^2*Log[4] + CA*CF*ep*Pi^2*Log[4]*Log[256] - 
    (215*CA*CF*Log[uOu])/6 + (51*CF^2*Log[uOu])/2 + (9*CF^2*Log[uOu])/ep - 
    (2057*CA*CF*ep*Log[uOu])/12 + (433*CF^2*ep*Log[uOu])/4 + 
    (11*CF*nh*Log[uOu])/3 + (2*CF*nh*Log[uOu])/ep + 
    (1043*CF*ep*nh*Log[uOu])/18 + (19*CF*nl*Log[uOu])/3 + 
    (145*CF*ep*nl*Log[uOu])/6 + (109*CA*CF*ep*Pi^2*Log[uOu])/12 - 
    (49*CF^2*ep*Pi^2*Log[uOu])/2 - (29*CF*ep*nh*Pi^2*Log[uOu])/6 + 
    (3*CF*ep*nl*Pi^2*Log[uOu])/2 - 16*CA*CF*ep*Pi^2*Log[2]*Log[uOu] + 
    32*CF^2*ep*Pi^2*Log[2]*Log[uOu] - (11*CA*CF*Log[uOu]^2)/2 + 
    9*CF^2*Log[uOu]^2 - (259*CA*CF*ep*Log[uOu]^2)/6 + 
    (51*CF^2*ep*Log[uOu]^2)/2 + 3*CF*nh*Log[uOu]^2 + 5*CF*ep*nh*Log[uOu]^2 + 
    CF*nl*Log[uOu]^2 + (23*CF*ep*nl*Log[uOu]^2)/3 - 
    (11*CA*CF*ep*Log[uOu]^3)/2 + 6*CF^2*ep*Log[uOu]^3 + 
    (7*CF*ep*nh*Log[uOu]^3)/3 + CF*ep*nl*Log[uOu]^3 + 
    192*CA*CF*ep*PolyLog[4, 1/2] - 384*CF^2*ep*PolyLog[4, 1/2] + 
    12*CA*CF*Zeta[3] - 24*CF^2*Zeta[3] + 129*CA*CF*ep*Zeta[3] - 
    297*CF^2*ep*Zeta[3] - (170*CF*ep*nh*Zeta[3])/3 + 8*CF*ep*nl*Zeta[3] + 
    24*CA*CF*ep*Log[uOu]*Zeta[3] - 48*CF^2*ep*Log[uOu]*Zeta[3]) + 
  ae*as*((433*CF*eQ^2)/4 + (9*CF*eQ^2)/ep^2 + (51*CF*eQ^2)/(2*ep) + 
    (211*CF*ep*eQ^2)/8 - (49*CF*eQ^2*Pi^2)/2 - (339*CF*ep*eQ^2*Pi^2)/4 + 
    (56*CF*ep*eQ^2*Pi^4)/5 + 32*CF*eQ^2*Pi^2*Log[2] + 
    184*CF*ep*eQ^2*Pi^2*Log[2] - 64*CF*ep*eQ^2*Pi^2*Log[2]^2 - 
    32*CF*ep*eQ^2*Log[2]^4 + 51*CF*eQ^2*Log[uOu] + (18*CF*eQ^2*Log[uOu])/ep + 
    (433*CF*ep*eQ^2*Log[uOu])/2 - 49*CF*ep*eQ^2*Pi^2*Log[uOu] + 
    64*CF*ep*eQ^2*Pi^2*Log[2]*Log[uOu] + 18*CF*eQ^2*Log[uOu]^2 + 
    51*CF*ep*eQ^2*Log[uOu]^2 + 12*CF*ep*eQ^2*Log[uOu]^3 - 
    768*CF*ep*eQ^2*PolyLog[4, 1/2] - 48*CF*eQ^2*Zeta[3] - 
    594*CF*ep*eQ^2*Zeta[3] - 96*CF*ep*eQ^2*Log[uOu]*Zeta[3]) + 
  ae^2*((433*eQ^4)/8 + (9*eQ^4)/(2*ep^2) + (51*eQ^4)/(4*ep) + 
    (211*ep*eQ^4)/16 + (947*eQ^4*Nc*nh)/18 + (eQ^4*Nc*nh)/ep + 
    (17971*ep*eQ^4*Nc*nh)/108 + (113*eq^2*eQ^2*Nc*nlq)/6 - 
    (2*eq^2*eQ^2*Nc*nlq)/ep^2 + (11*eq^2*eQ^2*Nc*nlq)/(3*ep) + 
    (851*ep*eq^2*eQ^2*Nc*nlq)/12 + (113*eQ^2*eqA^2*Nc*nlqA)/6 - 
    (2*eQ^2*eqA^2*Nc*nlqA)/ep^2 + (11*eQ^2*eqA^2*Nc*nlqA)/(3*ep) + 
    (851*ep*eQ^2*eqA^2*Nc*nlqA)/12 - (49*eQ^4*Pi^2)/4 - 
    (339*ep*eQ^4*Pi^2)/8 - 5*eQ^4*Nc*nh*Pi^2 - (445*ep*eQ^4*Nc*nh*Pi^2)/18 + 
    (4*eq^2*eQ^2*Nc*nlq*Pi^2)/3 + (127*ep*eq^2*eQ^2*Nc*nlq*Pi^2)/18 + 
    (4*eQ^2*eqA^2*Nc*nlqA*Pi^2)/3 + (127*ep*eQ^2*eqA^2*Nc*nlqA*Pi^2)/18 + 
    (28*ep*eQ^4*Pi^4)/5 + 16*eQ^4*Pi^2*Log[2] + 92*ep*eQ^4*Pi^2*Log[2] + 
    32*ep*eQ^4*Nc*nh*Pi^2*Log[2] - 32*ep*eQ^4*Pi^2*Log[2]^2 - 
    16*ep*eQ^4*Log[2]^4 + (51*eQ^4*Log[uOu])/2 + (9*eQ^4*Log[uOu])/ep + 
    (433*ep*eQ^4*Log[uOu])/4 + (22*eQ^4*Nc*nh*Log[uOu])/3 + 
    (4*eQ^4*Nc*nh*Log[uOu])/ep + (1043*ep*eQ^4*Nc*nh*Log[uOu])/9 + 
    (38*eq^2*eQ^2*Nc*nlq*Log[uOu])/3 + (145*ep*eq^2*eQ^2*Nc*nlq*Log[uOu])/3 + 
    (38*eQ^2*eqA^2*Nc*nlqA*Log[uOu])/3 + (145*ep*eQ^2*eqA^2*Nc*nlqA*Log[uOu])/
     3 - (49*ep*eQ^4*Pi^2*Log[uOu])/2 - (29*ep*eQ^4*Nc*nh*Pi^2*Log[uOu])/3 + 
    3*ep*eq^2*eQ^2*Nc*nlq*Pi^2*Log[uOu] + 3*ep*eQ^2*eqA^2*Nc*nlqA*Pi^2*
     Log[uOu] + 32*ep*eQ^4*Pi^2*Log[2]*Log[uOu] + 9*eQ^4*Log[uOu]^2 + 
    (51*ep*eQ^4*Log[uOu]^2)/2 + 6*eQ^4*Nc*nh*Log[uOu]^2 + 
    10*ep*eQ^4*Nc*nh*Log[uOu]^2 + 2*eq^2*eQ^2*Nc*nlq*Log[uOu]^2 + 
    (46*ep*eq^2*eQ^2*Nc*nlq*Log[uOu]^2)/3 + 2*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^2 + 
    (46*ep*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^2)/3 + 6*ep*eQ^4*Log[uOu]^3 + 
    (14*ep*eQ^4*Nc*nh*Log[uOu]^3)/3 + 2*ep*eq^2*eQ^2*Nc*nlq*Log[uOu]^3 + 
    2*ep*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^3 - 384*ep*eQ^4*PolyLog[4, 1/2] - 
    24*eQ^4*Zeta[3] - 297*ep*eQ^4*Zeta[3] - (340*ep*eQ^4*Nc*nh*Zeta[3])/3 + 
    16*ep*eq^2*eQ^2*Nc*nlq*Zeta[3] + 16*ep*eQ^2*eqA^2*Nc*nlqA*Zeta[3] - 
    48*ep*eQ^4*Log[uOu]*Zeta[3]) + ae*as^2*((136945*CA*CF*eQ^2)/144 - 
    (10823*CF^2*eQ^2)/16 - (33*CA*CF*eQ^2)/(2*ep^3) - 
    (27*CF^2*eQ^2)/(2*ep^3) + (95*CA*CF*eQ^2)/(12*ep^2) - 
    (243*CF^2*eQ^2)/(4*ep^2) + (1787*CA*CF*eQ^2)/(8*ep) - 
    (3117*CF^2*eQ^2)/(8*ep) - (76897*CF*eQ^2*nh)/216 - 
    (7*CF*eQ^2*nh)/(6*ep^2) - (707*CF*eQ^2*nh)/(12*ep) - 
    (9701*CF*eQ^2*nl)/72 + (3*CF*eQ^2*nl)/ep^3 - (7*CF*eQ^2*nl)/(6*ep^2) - 
    (349*CF*eQ^2*nl)/(12*ep) + (1103*CF*eq^2*nlq)/12 - (2*CF*eq^2*nlq)/ep^2 + 
    (19*CF*eq^2*nlq)/(2*ep) + (1103*CF*eqA^2*nlqA)/12 - 
    (2*CF*eqA^2*nlqA)/ep^2 + (19*CF*eqA^2*nlqA)/(2*ep) + 
    (29695*CA*CF*eQ^2*Pi^2)/144 - (58321*CF^2*eQ^2*Pi^2)/48 - 
    (131*CA*CF*eQ^2*Pi^2)/(8*ep) + (909*CF^2*eQ^2*Pi^2)/(8*ep) - 
    (11551*CF*eQ^2*nh*Pi^2)/648 + (15*CF*eQ^2*nh*Pi^2)/(2*ep) + 
    (2701*CF*eQ^2*nl*Pi^2)/72 - (7*CF*eQ^2*nl*Pi^2)/(4*ep) + 
    2*CF*eq^2*nlq*Pi^2 + 2*CF*eqA^2*nlqA*Pi^2 + (1793*CA*CF*eQ^2*Pi^4)/54 - 
    (328*CF^2*eQ^2*Pi^4)/5 + (62*CF*eQ^2*nh*Pi^4)/45 - 
    (88*CF*eQ^2*nl*Pi^4)/27 - (2*CF*eq^2*nlq*Pi^4)/15 - 
    (2*CF*eqA^2*nlqA*Pi^4)/15 - (1510*CA*CF*eQ^2*Pi^2*Log[2])/9 + 
    2740*CF^2*eQ^2*Pi^2*Log[2] + (24*CA*CF*eQ^2*Pi^2*Log[2])/ep - 
    (144*CF^2*eQ^2*Pi^2*Log[2])/ep + (112*CF*eQ^2*nh*Pi^2*Log[2])/9 - 
    (752*CF*eQ^2*nl*Pi^2*Log[2])/9 - (1880*CA*CF*eQ^2*Pi^2*Log[2]^2)/9 + 
    576*CF^2*eQ^2*Pi^2*Log[2]^2 - 16*CF*eQ^2*nh*Pi^2*Log[2]^2 - 
    (220*CA*CF*eQ^2*Log[2]^4)/9 - 80*CF^2*eQ^2*Log[2]^4 + 
    16*CF*eQ^2*nh*Log[2]^4 + (64*CF*eQ^2*nl*Log[2]^4)/9 + 
    (16*CF*eQ^2*nl*Pi^2*Log[2]*Log[256])/9 + (25609*CA*CF*eQ^2*Log[uOu])/24 - 
    (9351*CF^2*eQ^2*Log[uOu])/8 - (33*CA*CF*eQ^2*Log[uOu])/(2*ep^2) - 
    (81*CF^2*eQ^2*Log[uOu])/(2*ep^2) + (469*CA*CF*eQ^2*Log[uOu])/(4*ep) - 
    (729*CF^2*eQ^2*Log[uOu])/(4*ep) - (2891*CF*eQ^2*nh*Log[uOu])/12 - 
    (6*CF*eQ^2*nh*Log[uOu])/ep^2 - (29*CF*eQ^2*nh*Log[uOu])/(2*ep) - 
    (1913*CF*eQ^2*nl*Log[uOu])/12 + (3*CF*eQ^2*nl*Log[uOu])/ep^2 - 
    (41*CF*eQ^2*nl*Log[uOu])/(2*ep) + (73*CF*eq^2*nlq*Log[uOu])/2 + 
    (73*CF*eqA^2*nlqA*Log[uOu])/2 - (3335*CA*CF*eQ^2*Pi^2*Log[uOu])/24 + 
    (2727*CF^2*eQ^2*Pi^2*Log[uOu])/8 + (233*CF*eQ^2*nh*Pi^2*Log[uOu])/6 + 
    (133*CF*eQ^2*nl*Pi^2*Log[uOu])/12 + (568*CA*CF*eQ^2*Pi^2*Log[2]*Log[uOu])/
     3 - 432*CF^2*eQ^2*Pi^2*Log[2]*Log[uOu] - 
    (64*CF*eQ^2*nh*Pi^2*Log[2]*Log[uOu])/3 - 
    (64*CF*eQ^2*nl*Pi^2*Log[2]*Log[uOu])/3 + (2155*CA*CF*eQ^2*Log[uOu]^2)/8 - 
    (2187*CF^2*eQ^2*Log[uOu]^2)/8 + (33*CA*CF*eQ^2*Log[uOu]^2)/(4*ep) - 
    (243*CF^2*eQ^2*Log[uOu]^2)/(4*ep) - (143*CF*eQ^2*nh*Log[uOu]^2)/4 - 
    (15*CF*eQ^2*nh*Log[uOu]^2)/ep - (191*CF*eQ^2*nl*Log[uOu]^2)/4 - 
    (3*CF*eQ^2*nl*Log[uOu]^2)/(2*ep) + 3*CF*eq^2*nlq*Log[uOu]^2 + 
    3*CF*eqA^2*nlqA*Log[uOu]^2 + (121*CA*CF*eQ^2*Log[uOu]^3)/4 - 
    (243*CF^2*eQ^2*Log[uOu]^3)/4 - 19*CF*eQ^2*nh*Log[uOu]^3 - 
    (11*CF*eQ^2*nl*Log[uOu]^3)/2 - (1760*CA*CF*eQ^2*PolyLog[4, 1/2])/3 - 
    1920*CF^2*eQ^2*PolyLog[4, 1/2] + 384*CF*eQ^2*nh*PolyLog[4, 1/2] + 
    (512*CF*eQ^2*nl*PolyLog[4, 1/2])/3 - (6913*CA*CF*eQ^2*Zeta[3])/6 - 
    (2217*CF^2*eQ^2*Zeta[3])/2 - (40*CA*CF*eQ^2*Zeta[3])/ep + 
    (216*CF^2*eQ^2*Zeta[3])/ep + (1763*CF*eQ^2*nh*Zeta[3])/9 + 
    (653*CF*eQ^2*nl*Zeta[3])/3 - 60*CF*eq^2*nlq*Zeta[3] - 
    (8*CF*eq^2*nlq*Zeta[3])/ep - 60*CF*eqA^2*nlqA*Zeta[3] - 
    (8*CF*eqA^2*nlqA*Zeta[3])/ep - 180*CA*CF*eQ^2*Pi^2*Zeta[3] + 
    24*CF^2*eQ^2*Pi^2*Zeta[3] - 296*CA*CF*eQ^2*Log[uOu]*Zeta[3] + 
    648*CF^2*eQ^2*Log[uOu]*Zeta[3] + 32*CF*eQ^2*nh*Log[uOu]*Zeta[3] + 
    32*CF*eQ^2*nl*Log[uOu]*Zeta[3] - 24*CF*eq^2*nlq*Log[uOu]*Zeta[3] - 
    24*CF*eqA^2*nlqA*Log[uOu]*Zeta[3] + 580*CA*CF*eQ^2*Zeta[5] - 
    60*CF^2*eQ^2*Zeta[5]) + ae^2*as*((-10823*CF*eQ^4)/16 - 
    (27*CF*eQ^4)/(2*ep^3) - (243*CF*eQ^4)/(4*ep^2) - (3117*CF*eQ^4)/(8*ep) - 
    (76897*CF*eQ^4*Nc*nh)/108 - (7*CF*eQ^4*Nc*nh)/(3*ep^2) - 
    (707*CF*eQ^4*Nc*nh)/(6*ep) - (3083*CF*eq^2*eQ^2*Nc*nlq)/36 + 
    (6*CF*eq^2*eQ^2*Nc*nlq)/ep^3 - (19*CF*eq^2*eQ^2*Nc*nlq)/(3*ep^2) - 
    (235*CF*eq^2*eQ^2*Nc*nlq)/(6*ep) - (3083*CF*eQ^2*eqA^2*Nc*nlqA)/36 + 
    (6*CF*eQ^2*eqA^2*Nc*nlqA)/ep^3 - (19*CF*eQ^2*eqA^2*Nc*nlqA)/(3*ep^2) - 
    (235*CF*eQ^2*eqA^2*Nc*nlqA)/(6*ep) - (58321*CF*eQ^4*Pi^2)/48 + 
    (909*CF*eQ^4*Pi^2)/(8*ep) - (11551*CF*eQ^4*Nc*nh*Pi^2)/324 + 
    (15*CF*eQ^4*Nc*nh*Pi^2)/ep + (2845*CF*eq^2*eQ^2*Nc*nlq*Pi^2)/36 - 
    (7*CF*eq^2*eQ^2*Nc*nlq*Pi^2)/(2*ep) + (2845*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2)/
     36 - (7*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2)/(2*ep) - (328*CF*eQ^4*Pi^4)/5 + 
    (124*CF*eQ^4*Nc*nh*Pi^4)/45 - (916*CF*eq^2*eQ^2*Nc*nlq*Pi^4)/135 - 
    (916*CF*eQ^2*eqA^2*Nc*nlqA*Pi^4)/135 + 2740*CF*eQ^4*Pi^2*Log[2] - 
    (144*CF*eQ^4*Pi^2*Log[2])/ep + (224*CF*eQ^4*Nc*nh*Pi^2*Log[2])/9 - 
    (1504*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[2])/9 - 
    (1504*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[2])/9 + 576*CF*eQ^4*Pi^2*Log[2]^2 - 
    32*CF*eQ^4*Nc*nh*Pi^2*Log[2]^2 - 80*CF*eQ^4*Log[2]^4 + 
    32*CF*eQ^4*Nc*nh*Log[2]^4 + (128*CF*eq^2*eQ^2*Nc*nlq*Log[2]^4)/9 + 
    (128*CF*eQ^2*eqA^2*Nc*nlqA*Log[2]^4)/9 + 
    (32*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[2]*Log[256])/9 + 
    (32*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[2]*Log[256])/9 - 
    (9351*CF*eQ^4*Log[uOu])/8 - (81*CF*eQ^4*Log[uOu])/(2*ep^2) - 
    (729*CF*eQ^4*Log[uOu])/(4*ep) - (2891*CF*eQ^4*Nc*nh*Log[uOu])/6 - 
    (12*CF*eQ^4*Nc*nh*Log[uOu])/ep^2 - (29*CF*eQ^4*Nc*nh*Log[uOu])/ep - 
    (1475*CF*eq^2*eQ^2*Nc*nlq*Log[uOu])/6 + (6*CF*eq^2*eQ^2*Nc*nlq*Log[uOu])/
     ep^2 - (41*CF*eq^2*eQ^2*Nc*nlq*Log[uOu])/ep - 
    (1475*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu])/6 + 
    (6*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu])/ep^2 - 
    (41*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu])/ep + (2727*CF*eQ^4*Pi^2*Log[uOu])/8 + 
    (233*CF*eQ^4*Nc*nh*Pi^2*Log[uOu])/3 + 
    (133*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[uOu])/6 + 
    (133*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[uOu])/6 - 432*CF*eQ^4*Pi^2*Log[2]*
     Log[uOu] - (128*CF*eQ^4*Nc*nh*Pi^2*Log[2]*Log[uOu])/3 - 
    (128*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[2]*Log[uOu])/3 - 
    (128*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[2]*Log[uOu])/3 - 
    (2187*CF*eQ^4*Log[uOu]^2)/8 - (243*CF*eQ^4*Log[uOu]^2)/(4*ep) - 
    (143*CF*eQ^4*Nc*nh*Log[uOu]^2)/2 - (30*CF*eQ^4*Nc*nh*Log[uOu]^2)/ep - 
    (179*CF*eq^2*eQ^2*Nc*nlq*Log[uOu]^2)/2 - 
    (3*CF*eq^2*eQ^2*Nc*nlq*Log[uOu]^2)/ep - 
    (179*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^2)/2 - 
    (3*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^2)/ep - (243*CF*eQ^4*Log[uOu]^3)/4 - 
    38*CF*eQ^4*Nc*nh*Log[uOu]^3 - 11*CF*eq^2*eQ^2*Nc*nlq*Log[uOu]^3 - 
    11*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^3 - 1920*CF*eQ^4*PolyLog[4, 1/2] + 
    768*CF*eQ^4*Nc*nh*PolyLog[4, 1/2] + 
    (1024*CF*eq^2*eQ^2*Nc*nlq*PolyLog[4, 1/2])/3 + 
    (1024*CF*eQ^2*eqA^2*Nc*nlqA*PolyLog[4, 1/2])/3 - 
    (2217*CF*eQ^4*Zeta[3])/2 + (216*CF*eQ^4*Zeta[3])/ep + 
    (3526*CF*eQ^4*Nc*nh*Zeta[3])/9 + (946*CF*eq^2*eQ^2*Nc*nlq*Zeta[3])/3 - 
    (16*CF*eq^2*eQ^2*Nc*nlq*Zeta[3])/ep + (946*CF*eQ^2*eqA^2*Nc*nlqA*Zeta[3])/
     3 - (16*CF*eQ^2*eqA^2*Nc*nlqA*Zeta[3])/ep + 24*CF*eQ^4*Pi^2*Zeta[3] + 
    648*CF*eQ^4*Log[uOu]*Zeta[3] + 64*CF*eQ^4*Nc*nh*Log[uOu]*Zeta[3] + 
    16*CF*eq^2*eQ^2*Nc*nlq*Log[uOu]*Zeta[3] + 16*CF*eQ^2*eqA^2*Nc*nlqA*
     Log[uOu]*Zeta[3] - 60*CF*eQ^4*Zeta[5]) + 
  ae^3*((-10823*eQ^6)/48 - (9*eQ^6)/(2*ep^3) - (81*eQ^6)/(4*ep^2) - 
    (1039*eQ^6)/(8*ep) - (76897*eQ^6*Nc*nh)/108 - (7*eQ^6*Nc*nh)/(3*ep^2) - 
    (707*eQ^6*Nc*nh)/(6*ep) - (16850*eQ^6*Nc^2*nh^2)/81 + 
    (8*eQ^6*Nc^2*nh^2)/(9*ep^2) - (20*eQ^6*Nc^2*nh^2)/(27*ep) + 
    (1103*eq^4*eQ^2*Nc*nlq)/6 - (4*eq^4*eQ^2*Nc*nlq)/ep^2 + 
    (19*eq^4*eQ^2*Nc*nlq)/ep - (9701*eq^2*eQ^4*Nc*nlq)/36 + 
    (6*eq^2*eQ^4*Nc*nlq)/ep^3 - (7*eq^2*eQ^4*Nc*nlq)/(3*ep^2) - 
    (349*eq^2*eQ^4*Nc*nlq)/(6*ep) - (18884*eq^2*eQ^4*Nc^2*nh*nlq)/81 + 
    (16*eq^2*eQ^4*Nc^2*nh*nlq)/(9*ep^2) - (40*eq^2*eQ^4*Nc^2*nh*nlq)/
     (27*ep) - (11534*eq^4*eQ^2*Nc^2*nlq^2)/243 - (16*eq^4*eQ^2*Nc^2*nlq^2)/
     (9*ep^3) + (88*eq^4*eQ^2*Nc^2*nlq^2)/(27*ep^2) + 
    (20*eq^4*eQ^2*Nc^2*nlq^2)/(81*ep) - (9701*eQ^4*eqA^2*Nc*nlqA)/36 + 
    (6*eQ^4*eqA^2*Nc*nlqA)/ep^3 - (7*eQ^4*eqA^2*Nc*nlqA)/(3*ep^2) - 
    (349*eQ^4*eqA^2*Nc*nlqA)/(6*ep) + (1103*eQ^2*eqA^4*Nc*nlqA)/6 - 
    (4*eQ^2*eqA^4*Nc*nlqA)/ep^2 + (19*eQ^2*eqA^4*Nc*nlqA)/ep - 
    (18884*eQ^4*eqA^2*Nc^2*nh*nlqA)/81 + (16*eQ^4*eqA^2*Nc^2*nh*nlqA)/
     (9*ep^2) - (40*eQ^4*eqA^2*Nc^2*nh*nlqA)/(27*ep) - 
    (23068*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/243 - 
    (32*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/(9*ep^3) + 
    (176*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/(27*ep^2) + 
    (40*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/(81*ep) - 
    (11534*eQ^2*eqA^4*Nc^2*nlqA^2)/243 - (16*eQ^2*eqA^4*Nc^2*nlqA^2)/
     (9*ep^3) + (88*eQ^2*eqA^4*Nc^2*nlqA^2)/(27*ep^2) + 
    (20*eQ^2*eqA^4*Nc^2*nlqA^2)/(81*ep) - (58321*eQ^6*Pi^2)/144 + 
    (303*eQ^6*Pi^2)/(8*ep) - (11551*eQ^6*Nc*nh*Pi^2)/324 + 
    (15*eQ^6*Nc*nh*Pi^2)/ep + (128*eQ^6*Nc^2*nh^2*Pi^2)/45 + 
    4*eq^4*eQ^2*Nc*nlq*Pi^2 + (2701*eq^2*eQ^4*Nc*nlq*Pi^2)/36 - 
    (7*eq^2*eQ^4*Nc*nlq*Pi^2)/(2*ep) + (608*eq^2*eQ^4*Nc^2*nh*nlq*Pi^2)/27 + 
    (4*eq^2*eQ^4*Nc^2*nh*nlq*Pi^2)/(9*ep) - (304*eq^4*eQ^2*Nc^2*nlq^2*Pi^2)/
     27 + (2701*eQ^4*eqA^2*Nc*nlqA*Pi^2)/36 - (7*eQ^4*eqA^2*Nc*nlqA*Pi^2)/
     (2*ep) + 4*eQ^2*eqA^4*Nc*nlqA*Pi^2 + (608*eQ^4*eqA^2*Nc^2*nh*nlqA*Pi^2)/
     27 + (4*eQ^4*eqA^2*Nc^2*nh*nlqA*Pi^2)/(9*ep) - 
    (608*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Pi^2)/27 - 
    (304*eQ^2*eqA^4*Nc^2*nlqA^2*Pi^2)/27 - (328*eQ^6*Pi^4)/15 + 
    (124*eQ^6*Nc*nh*Pi^4)/45 - (4*eq^4*eQ^2*Nc*nlq*Pi^4)/15 - 
    (176*eq^2*eQ^4*Nc*nlq*Pi^4)/27 - (176*eQ^4*eqA^2*Nc*nlqA*Pi^4)/27 - 
    (4*eQ^2*eqA^4*Nc*nlqA*Pi^4)/15 + (2740*eQ^6*Pi^2*Log[2])/3 - 
    (48*eQ^6*Pi^2*Log[2])/ep + (224*eQ^6*Nc*nh*Pi^2*Log[2])/9 - 
    (1504*eq^2*eQ^4*Nc*nlq*Pi^2*Log[2])/9 - 
    (1504*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[2])/9 + 192*eQ^6*Pi^2*Log[2]^2 - 
    32*eQ^6*Nc*nh*Pi^2*Log[2]^2 - (80*eQ^6*Log[2]^4)/3 + 
    32*eQ^6*Nc*nh*Log[2]^4 + (128*eq^2*eQ^4*Nc*nlq*Log[2]^4)/9 + 
    (128*eQ^4*eqA^2*Nc*nlqA*Log[2]^4)/9 + 
    (32*eq^2*eQ^4*Nc*nlq*Pi^2*Log[2]*Log[256])/9 + 
    (32*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[2]*Log[256])/9 - (3117*eQ^6*Log[uOu])/8 - 
    (27*eQ^6*Log[uOu])/(2*ep^2) - (243*eQ^6*Log[uOu])/(4*ep) - 
    (2891*eQ^6*Nc*nh*Log[uOu])/6 - (12*eQ^6*Nc*nh*Log[uOu])/ep^2 - 
    (29*eQ^6*Nc*nh*Log[uOu])/ep - (3848*eQ^6*Nc^2*nh^2*Log[uOu])/27 + 
    73*eq^4*eQ^2*Nc*nlq*Log[uOu] - (1913*eq^2*eQ^4*Nc*nlq*Log[uOu])/6 + 
    (6*eq^2*eQ^4*Nc*nlq*Log[uOu])/ep^2 - (41*eq^2*eQ^4*Nc*nlq*Log[uOu])/ep - 
    (5264*eq^2*eQ^4*Nc^2*nh*nlq*Log[uOu])/27 + 
    (16*eq^2*eQ^4*Nc^2*nh*nlq*Log[uOu])/(3*ep^2) - 
    (64*eq^2*eQ^4*Nc^2*nh*nlq*Log[uOu])/(9*ep) - 
    (1336*eq^4*eQ^2*Nc^2*nlq^2*Log[uOu])/27 - 
    (1913*eQ^4*eqA^2*Nc*nlqA*Log[uOu])/6 + (6*eQ^4*eqA^2*Nc*nlqA*Log[uOu])/
     ep^2 - (41*eQ^4*eqA^2*Nc*nlqA*Log[uOu])/ep + 
    73*eQ^2*eqA^4*Nc*nlqA*Log[uOu] - (5264*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[uOu])/
     27 + (16*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[uOu])/(3*ep^2) - 
    (64*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[uOu])/(9*ep) - 
    (2672*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[uOu])/27 - 
    (1336*eQ^2*eqA^4*Nc^2*nlqA^2*Log[uOu])/27 + (909*eQ^6*Pi^2*Log[uOu])/8 + 
    (233*eQ^6*Nc*nh*Pi^2*Log[uOu])/3 + (40*eQ^6*Nc^2*nh^2*Pi^2*Log[uOu])/3 + 
    (133*eq^2*eQ^4*Nc*nlq*Pi^2*Log[uOu])/6 + 
    (100*eq^2*eQ^4*Nc^2*nh*nlq*Pi^2*Log[uOu])/9 - 
    (32*eq^4*eQ^2*Nc^2*nlq^2*Pi^2*Log[uOu])/9 + 
    (133*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[uOu])/6 + 
    (100*eQ^4*eqA^2*Nc^2*nh*nlqA*Pi^2*Log[uOu])/9 - 
    (64*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Pi^2*Log[uOu])/9 - 
    (32*eQ^2*eqA^4*Nc^2*nlqA^2*Pi^2*Log[uOu])/9 - 
    144*eQ^6*Pi^2*Log[2]*Log[uOu] - (128*eQ^6*Nc*nh*Pi^2*Log[2]*Log[uOu])/3 - 
    (128*eq^2*eQ^4*Nc*nlq*Pi^2*Log[2]*Log[uOu])/3 - 
    (128*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[2]*Log[uOu])/3 - 
    (729*eQ^6*Log[uOu]^2)/8 - (81*eQ^6*Log[uOu]^2)/(4*ep) - 
    (143*eQ^6*Nc*nh*Log[uOu]^2)/2 - (30*eQ^6*Nc*nh*Log[uOu]^2)/ep - 
    (88*eQ^6*Nc^2*nh^2*Log[uOu]^2)/9 - (16*eQ^6*Nc^2*nh^2*Log[uOu]^2)/
     (3*ep) + 6*eq^4*eQ^2*Nc*nlq*Log[uOu]^2 - 
    (191*eq^2*eQ^4*Nc*nlq*Log[uOu]^2)/2 - (3*eq^2*eQ^4*Nc*nlq*Log[uOu]^2)/
     ep - (112*eq^2*eQ^4*Nc^2*nh*nlq*Log[uOu]^2)/3 + 
    (8*eq^2*eQ^4*Nc^2*nh*nlq*Log[uOu]^2)/(3*ep) - 
    (152*eq^4*eQ^2*Nc^2*nlq^2*Log[uOu]^2)/9 - 
    (191*eQ^4*eqA^2*Nc*nlqA*Log[uOu]^2)/2 - (3*eQ^4*eqA^2*Nc*nlqA*Log[uOu]^2)/
     ep + 6*eQ^2*eqA^4*Nc*nlqA*Log[uOu]^2 - 
    (112*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[uOu]^2)/3 + 
    (8*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[uOu]^2)/(3*ep) - 
    (304*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[uOu]^2)/9 - 
    (152*eQ^2*eqA^4*Nc^2*nlqA^2*Log[uOu]^2)/9 - (81*eQ^6*Log[uOu]^3)/4 - 
    38*eQ^6*Nc*nh*Log[uOu]^3 - (32*eQ^6*Nc^2*nh^2*Log[uOu]^3)/3 - 
    11*eq^2*eQ^4*Nc*nlq*Log[uOu]^3 - (40*eq^2*eQ^4*Nc^2*nh*nlq*Log[uOu]^3)/
     9 - (16*eq^4*eQ^2*Nc^2*nlq^2*Log[uOu]^3)/9 - 
    11*eQ^4*eqA^2*Nc*nlqA*Log[uOu]^3 - 
    (40*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[uOu]^3)/9 - 
    (32*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[uOu]^3)/9 - 
    (16*eQ^2*eqA^4*Nc^2*nlqA^2*Log[uOu]^3)/9 - 640*eQ^6*PolyLog[4, 1/2] + 
    768*eQ^6*Nc*nh*PolyLog[4, 1/2] + (1024*eq^2*eQ^4*Nc*nlq*PolyLog[4, 1/2])/
     3 + (1024*eQ^4*eqA^2*Nc*nlqA*PolyLog[4, 1/2])/3 - (739*eQ^6*Zeta[3])/2 + 
    (72*eQ^6*Zeta[3])/ep + (3526*eQ^6*Nc*nh*Zeta[3])/9 + 
    (448*eQ^6*Nc^2*nh^2*Zeta[3])/3 - 120*eq^4*eQ^2*Nc*nlq*Zeta[3] - 
    (16*eq^4*eQ^2*Nc*nlq*Zeta[3])/ep + (1306*eq^2*eQ^4*Nc*nlq*Zeta[3])/3 - 
    (16*eq^2*eQ^4*Nc^2*nh*nlq*Zeta[3])/9 - (224*eq^4*eQ^2*Nc^2*nlq^2*Zeta[3])/
     9 + (1306*eQ^4*eqA^2*Nc*nlqA*Zeta[3])/3 - 120*eQ^2*eqA^4*Nc*nlqA*
     Zeta[3] - (16*eQ^2*eqA^4*Nc*nlqA*Zeta[3])/ep - 
    (16*eQ^4*eqA^2*Nc^2*nh*nlqA*Zeta[3])/9 - 
    (448*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Zeta[3])/9 - 
    (224*eQ^2*eqA^4*Nc^2*nlqA^2*Zeta[3])/9 + 8*eQ^6*Pi^2*Zeta[3] + 
    216*eQ^6*Log[uOu]*Zeta[3] + 64*eQ^6*Nc*nh*Log[uOu]*Zeta[3] - 
    48*eq^4*eQ^2*Nc*nlq*Log[uOu]*Zeta[3] + 64*eq^2*eQ^4*Nc*nlq*Log[uOu]*
     Zeta[3] + 64*eQ^4*eqA^2*Nc*nlqA*Log[uOu]*Zeta[3] - 
    48*eQ^2*eqA^4*Nc*nlqA*Log[uOu]*Zeta[3] - 20*eQ^6*Zeta[5]) + 
  as^3*((-1654711*CA^2*CF)/1944 + (136945*CA*CF^2)/144 - (10823*CF^3)/48 - 
    (121*CA^2*CF)/(9*ep^3) - (33*CA*CF^2)/(2*ep^3) - (9*CF^3)/(2*ep^3) + 
    (2009*CA^2*CF)/(54*ep^2) + (95*CA*CF^2)/(12*ep^2) - (81*CF^3)/(4*ep^2) - 
    (12793*CA^2*CF)/(324*ep) + (1787*CA*CF^2)/(8*ep) - (1039*CF^3)/(8*ep) + 
    (49901*CA*CF*nh)/81 - (76897*CF^2*nh)/216 + (CA*CF*nh)/(6*ep^3) - 
    (28*CA*CF*nh)/(9*ep^2) - (7*CF^2*nh)/(6*ep^2) + (52*CA*CF*nh)/(27*ep) - 
    (707*CF^2*nh)/(12*ep) - (8425*CF*nh^2)/162 + (2*CF*nh^2)/(9*ep^2) - 
    (5*CF*nh^2)/(27*ep) + (111791*CA*CF*nl)/486 - (3083*CF^2*nl)/72 + 
    (44*CA*CF*nl)/(9*ep^3) + (3*CF^2*nl)/ep^3 - (338*CA*CF*nl)/(27*ep^2) - 
    (19*CF^2*nl)/(6*ep^2) + (626*CA*CF*nl)/(81*ep) - (235*CF^2*nl)/(12*ep) - 
    (4721*CF*nh*nl)/81 + (4*CF*nh*nl)/(9*ep^2) - (10*CF*nh*nl)/(27*ep) - 
    (5767*CF*nl^2)/486 - (4*CF*nl^2)/(9*ep^3) + (22*CF*nl^2)/(27*ep^2) + 
    (5*CF*nl^2)/(81*ep) - (4339*CA^2*CF*Pi^2)/54 + (29695*CA*CF^2*Pi^2)/144 - 
    (58321*CF^3*Pi^2)/144 - (131*CA*CF^2*Pi^2)/(8*ep) + 
    (303*CF^3*Pi^2)/(8*ep) - (36019*CA*CF*nh*Pi^2)/162 - 
    (11551*CF^2*nh*Pi^2)/648 - (41*CA*CF*nh*Pi^2)/(72*ep) + 
    (15*CF^2*nh*Pi^2)/(2*ep) + (32*CF*nh^2*Pi^2)/45 + (26*CA*CF*nl*Pi^2)/3 + 
    (2845*CF^2*nl*Pi^2)/72 - (7*CF^2*nl*Pi^2)/(4*ep) + 
    (152*CF*nh*nl*Pi^2)/27 + (CF*nh*nl*Pi^2)/(9*ep) - (76*CF*nl^2*Pi^2)/27 - 
    (3419*CA^2*CF*Pi^4)/360 + (1793*CA*CF^2*Pi^4)/54 - (328*CF^3*Pi^4)/15 - 
    (8*CA^2*CF*Pi^4)/(135*ep) - (68*CA*CF*nh*Pi^4)/45 + 
    (62*CF^2*nh*Pi^4)/45 + (76*CA*CF*nl*Pi^4)/135 - (458*CF^2*nl*Pi^4)/135 - 
    (13*CA^2*CF*xi)/12 - (CA^2*CF*xi)/(12*ep) + (407*CA*CF*nh*xi)/54 - 
    (CA*CF*nh*xi)/(6*ep^3) + (CA*CF*nh*xi)/(2*ep^2) - 
    (35*CA*CF*nh*xi)/(18*ep) - (CA^2*CF*Pi^2*xi)/4 + (CA*CF*nh*Pi^2*xi)/8 - 
    (CA*CF*nh*Pi^2*xi)/(24*ep) + (17*CA^2*CF*Pi^4*xi)/432 + 
    (2*CA^2*CF*Pi^4*xi)/(135*ep) - (1300*CA^2*CF*Pi^2*Log[2])/9 - 
    (1510*CA*CF^2*Pi^2*Log[2])/9 + (2740*CF^3*Pi^2*Log[2])/3 + 
    (24*CA*CF^2*Pi^2*Log[2])/ep - (48*CF^3*Pi^2*Log[2])/ep + 
    (2560*CA*CF*nh*Pi^2*Log[2])/9 + (112*CF^2*nh*Pi^2*Log[2])/9 + 
    (376*CA*CF*nl*Pi^2*Log[2])/9 - (752*CF^2*nl*Pi^2*Log[2])/9 + 
    (508*CA^2*CF*Pi^2*Log[2]^2)/9 - (1880*CA*CF^2*Pi^2*Log[2]^2)/9 + 
    192*CF^3*Pi^2*Log[2]^2 - 16*CF^2*nh*Pi^2*Log[2]^2 - 
    (64*CA*CF*nl*Pi^2*Log[2]^2)/9 + (170*CA^2*CF*Log[2]^4)/9 - 
    (220*CA*CF^2*Log[2]^4)/9 - (80*CF^3*Log[2]^4)/3 - 
    (32*CA*CF*nh*Log[2]^4)/3 + 16*CF^2*nh*Log[2]^4 - 
    (32*CA*CF*nl*Log[2]^4)/9 + (64*CF^2*nl*Log[2]^4)/9 + 
    (32*CA*CF*nh*Pi^2*Log[2]*Log[8])/9 + (16*CF^2*nl*Pi^2*Log[2]*Log[256])/
     9 - (36977*CA^2*CF*Log[uOu])/54 + (25609*CA*CF^2*Log[uOu])/24 - 
    (3117*CF^3*Log[uOu])/8 - (33*CA*CF^2*Log[uOu])/(2*ep^2) - 
    (27*CF^3*Log[uOu])/(2*ep^2) + (469*CA*CF^2*Log[uOu])/(4*ep) - 
    (243*CF^3*Log[uOu])/(4*ep) + (8282*CA*CF*nh*Log[uOu])/27 - 
    (2891*CF^2*nh*Log[uOu])/12 - (41*CA*CF*nh*Log[uOu])/(6*ep^2) - 
    (6*CF^2*nh*Log[uOu])/ep^2 + (166*CA*CF*nh*Log[uOu])/(9*ep) - 
    (29*CF^2*nh*Log[uOu])/(2*ep) - (962*CF*nh^2*Log[uOu])/27 + 
    (5408*CA*CF*nl*Log[uOu])/27 - (1475*CF^2*nl*Log[uOu])/12 + 
    (3*CF^2*nl*Log[uOu])/ep^2 - (41*CF^2*nl*Log[uOu])/(2*ep) - 
    (1316*CF*nh*nl*Log[uOu])/27 + (4*CF*nh*nl*Log[uOu])/(3*ep^2) - 
    (16*CF*nh*nl*Log[uOu])/(9*ep) - (334*CF*nl^2*Log[uOu])/27 + 
    (110*CA^2*CF*Pi^2*Log[uOu])/3 - (3335*CA*CF^2*Pi^2*Log[uOu])/24 + 
    (909*CF^3*Pi^2*Log[uOu])/8 - (641*CA*CF*nh*Pi^2*Log[uOu])/24 + 
    (233*CF^2*nh*Pi^2*Log[uOu])/6 + (10*CF*nh^2*Pi^2*Log[uOu])/3 - 
    (16*CA*CF*nl*Pi^2*Log[uOu])/9 + (133*CF^2*nl*Pi^2*Log[uOu])/12 + 
    (25*CF*nh*nl*Pi^2*Log[uOu])/9 - (8*CF*nl^2*Pi^2*Log[uOu])/9 - 
    (8*CA^2*CF*Pi^4*Log[uOu])/45 - (CA^2*CF*xi*Log[uOu])/4 - 
    (35*CA*CF*nh*xi*Log[uOu])/6 - (CA*CF*nh*xi*Log[uOu])/(2*ep^2) + 
    (3*CA*CF*nh*xi*Log[uOu])/(2*ep) - (CA*CF*nh*Pi^2*xi*Log[uOu])/8 + 
    (2*CA^2*CF*Pi^4*xi*Log[uOu])/45 + (568*CA*CF^2*Pi^2*Log[2]*Log[uOu])/3 - 
    144*CF^3*Pi^2*Log[2]*Log[uOu] + (32*CA*CF*nh*Pi^2*Log[2]*Log[uOu])/3 - 
    (64*CF^2*nh*Pi^2*Log[2]*Log[uOu])/3 - (64*CF^2*nl*Pi^2*Log[2]*Log[uOu])/
     3 + (16*CA*CF*nl*Pi^2*Log[64]*Log[uOu])/9 - 
    (22*CA^2*CF*Pi^2*Log[256]*Log[uOu])/3 - (2671*CA^2*CF*Log[uOu]^2)/18 + 
    (2155*CA*CF^2*Log[uOu]^2)/8 - (729*CF^3*Log[uOu]^2)/8 + 
    (33*CA*CF^2*Log[uOu]^2)/(4*ep) - (81*CF^3*Log[uOu]^2)/(4*ep) + 
    70*CA*CF*nh*Log[uOu]^2 - (143*CF^2*nh*Log[uOu]^2)/4 - 
    (35*CA*CF*nh*Log[uOu]^2)/(12*ep) - (15*CF^2*nh*Log[uOu]^2)/ep - 
    (22*CF*nh^2*Log[uOu]^2)/9 - (4*CF*nh^2*Log[uOu]^2)/(3*ep) + 
    (469*CA*CF*nl*Log[uOu]^2)/9 - (179*CF^2*nl*Log[uOu]^2)/4 - 
    (3*CF^2*nl*Log[uOu]^2)/(2*ep) - (28*CF*nh*nl*Log[uOu]^2)/3 + 
    (2*CF*nh*nl*Log[uOu]^2)/(3*ep) - (38*CF*nl^2*Log[uOu]^2)/9 + 
    (9*CA*CF*nh*xi*Log[uOu]^2)/4 - (3*CA*CF*nh*xi*Log[uOu]^2)/(4*ep) - 
    (121*CA^2*CF*Log[uOu]^3)/9 + (121*CA*CF^2*Log[uOu]^3)/4 - 
    (81*CF^3*Log[uOu]^3)/4 + (247*CA*CF*nh*Log[uOu]^3)/36 - 
    19*CF^2*nh*Log[uOu]^3 - (8*CF*nh^2*Log[uOu]^3)/3 + 
    (44*CA*CF*nl*Log[uOu]^3)/9 - (11*CF^2*nl*Log[uOu]^3)/2 - 
    (10*CF*nh*nl*Log[uOu]^3)/9 - (4*CF*nl^2*Log[uOu]^3)/9 - 
    (3*CA*CF*nh*xi*Log[uOu]^3)/4 + (1360*CA^2*CF*PolyLog[4, 1/2])/3 - 
    (1760*CA*CF^2*PolyLog[4, 1/2])/3 - 640*CF^3*PolyLog[4, 1/2] - 
    256*CA*CF*nh*PolyLog[4, 1/2] + 384*CF^2*nh*PolyLog[4, 1/2] - 
    (256*CA*CF*nl*PolyLog[4, 1/2])/3 + (512*CF^2*nl*PolyLog[4, 1/2])/3 + 
    (5857*CA^2*CF*Zeta[3])/9 - (6913*CA*CF^2*Zeta[3])/6 - 
    (739*CF^3*Zeta[3])/2 - (3*CA^2*CF*Zeta[3])/(2*ep) - 
    (40*CA*CF^2*Zeta[3])/ep + (72*CF^3*Zeta[3])/ep - 154*CA*CF*nh*Zeta[3] + 
    (1763*CF^2*nh*Zeta[3])/9 + (112*CF*nh^2*Zeta[3])/3 - 
    (140*CA*CF*nl*Zeta[3])/9 + (473*CF^2*nl*Zeta[3])/3 + 
    (8*CA*CF*nl*Zeta[3])/ep - (8*CF^2*nl*Zeta[3])/ep - 
    (4*CF*nh*nl*Zeta[3])/9 - (56*CF*nl^2*Zeta[3])/9 + 
    (1016*CA^2*CF*Pi^2*Zeta[3])/9 - 180*CA*CF^2*Pi^2*Zeta[3] + 
    8*CF^3*Pi^2*Zeta[3] + (22*CA*CF*nh*Pi^2*Zeta[3])/3 - 
    (13*CA^2*CF*xi*Zeta[3])/4 - (3*CA^2*CF*xi*Zeta[3])/(4*ep) - 
    (7*CA*CF*nh*xi*Zeta[3])/6 + (4*CA^2*CF*Pi^2*xi*Zeta[3])/9 + 
    (167*CA^2*CF*Log[uOu]*Zeta[3])/2 - 296*CA*CF^2*Log[uOu]*Zeta[3] + 
    216*CF^3*Log[uOu]*Zeta[3] - 16*CA*CF*nh*Log[uOu]*Zeta[3] + 
    32*CF^2*nh*Log[uOu]*Zeta[3] + 8*CA*CF*nl*Log[uOu]*Zeta[3] + 
    8*CF^2*nl*Log[uOu]*Zeta[3] - (9*CA^2*CF*xi*Log[uOu]*Zeta[3])/4 - 
    (1184*CA^2*CF*Zeta[5])/3 + 580*CA*CF^2*Zeta[5] - 20*CF^3*Zeta[5] - 
    30*CA*CF*nh*Zeta[5] + (7*CA^2*CF*xi*Zeta[5])/6)


==> anc/ZasZaeMS2LMixedQCD+QED.m <==
(*********************************************************
"Three-loop QCD+QED corrections to on-shell quark renormalization"
by Long Chen, Hong-Yang Han, Zhe Li, Marco Niggetiedt.

Contained herein are the explicit expressions for the expansion presented in eq. (A.1), where ZasMS and ZaeMS corresponds to Z_{\[Alpha]_s} and Z_{\[Alpha]_e} defined therein, respectively.


- Conventions for expressions:

	- as stands for (\[Alpha]_s/(4*\[Pi])).
        - ae stands for (\[Alpha]_e/(4*\[Pi])).
	- ep denotes the dimensional regulator defined as D=4-2*ep.
	- CA, CF, and Nc denote the QCD color factors.
	- nh and nl denote number of massive and massless quark flavors.
	- nlq and nlqA denote the numbers of two distinct massless quark flavors with electric charges eq and eqA, respectively.
	- eQ denotes the electric charge of massive quark.	
	- Ox["Zas", 3] and Ox["Zae", 3] represent higher-order terms beyond the truncation order adopted in the perturbative expansion.

************************************************************************************************************************************************************************)


{ZasMS -> 1 + (as*(-11*CA + 2*(nh + nl)))/(3*ep) + 
   as^2*((11*CA - 2*(nh + nl))^2/(9*ep^2) + 
     ((-17*CA^2)/3 + (5*CA*(nh + nl))/3 + CF*(nh + nl))/ep) + 
   (ae*as*(eQ^2*nh + eq^2*nlq + eqA^2*nlqA))/ep + Ox["Zas", 3], 
 ZaeMS -> 1 + (4*ae*Nc*(eQ^2*nh + eq^2*nlq + eqA^2*nlqA))/(3*ep) + 
   (2*ae*as*CF*Nc*(eQ^2*nh + eq^2*nlq + eqA^2*nlqA))/ep + 
   ae^2*((16*Nc^2*(eQ^2*nh + eq^2*nlq + eqA^2*nlqA)^2)/(9*ep^2) + 
     (2*Nc*(eQ^4*nh + eq^4*nlq + eqA^4*nlqA))/ep) + Ox["Zae", 3]}


==> anc/ZmMS3LMixedQCD+QED.m <==
(*********************************************************
"Three-loop QCD+QED corrections to on-shell quark renormalization"
by Long Chen, Hong-Yang Han, Zhe Li, Marco Niggetiedt.

Contained herein are the explicit expressions for the expansion presented in eq. (E.1), where ZmMS corresponds to Z_{\bar{m}} defined therein.


- Conventions for expressions:

	- as stands for (\[Alpha]_s/(4*\[Pi])).
        - ae stands for (\[Alpha]_e/(4*\[Pi])).
	- ep denotes the dimensional regulator defined as D=4-2*ep.
	- CA, CF, and Nc denote the QCD color factors.
	- nh and nl denote number of massive and massless quark flavors.
	- nlq and nlqA denote the numbers of two distinct massless quark flavors with electric charges eq and eqA, respectively.
	- eQ denotes the electric charge of massive quark.	
	- Zeta[n] denotes the Riemann Zeta function \[Zeta](n).
	- PolyLog[n,x] denotes the classical Polylogarithm Li_n(x).

************************************************************************************************************************************************************************)


ZmMS -> 1 - (3*as*CF)/ep - (3*ae*eQ^2)/ep + 
  ae*as*((9*CF*eQ^2)/ep^2 - (3*CF*eQ^2)/(2*ep)) + 
  as^2*(((11*CA*CF)/2 + (9*CF^2)/2 - CF*nh - CF*nl)/ep^2 + 
    ((-97*CA*CF)/12 - (3*CF^2)/4 + (5*CF*nh)/6 + (5*CF*nl)/6)/ep) + 
  ae^2*(((9*eQ^4)/2 - 2*eQ^4*Nc*nh - 2*eq^2*eQ^2*Nc*nlq - 
      2*eQ^2*eqA^2*Nc*nlqA)/ep^2 + ((-3*eQ^4)/4 + (5*eQ^4*Nc*nh)/3 + 
      (5*eq^2*eQ^2*Nc*nlq)/3 + (5*eQ^2*eqA^2*Nc*nlqA)/3)/ep) + 
  as^3*(((-121*CA^2*CF)/9 - (33*CA*CF^2)/2 - (9*CF^3)/2 + (44*CA*CF*nh)/9 + 
      3*CF^2*nh - (4*CF*nh^2)/9 + (44*CA*CF*nl)/9 + 3*CF^2*nl - 
      (8*CF*nh*nl)/9 - (4*CF*nl^2)/9)/ep^3 + 
    ((1679*CA^2*CF)/54 + (313*CA*CF^2)/12 + (9*CF^3)/4 - (242*CA*CF*nh)/27 - 
      (29*CF^2*nh)/6 + (10*CF*nh^2)/27 - (242*CA*CF*nl)/27 - (29*CF^2*nl)/6 + 
      (20*CF*nh*nl)/27 + (10*CF*nl^2)/27)/ep^2 + 
    ((-11413*CA^2*CF)/324 + (43*CA*CF^2)/4 - (43*CF^3)/2 + 
      (278*CA*CF*nh)/81 + (23*CF^2*nh)/3 + (35*CF*nh^2)/81 + 
      (278*CA*CF*nl)/81 + (23*CF^2*nl)/3 + (70*CF*nh*nl)/81 + 
      (35*CF*nl^2)/81 + 8*CA*CF*nh*Zeta[3] - 8*CF^2*nh*Zeta[3] + 
      8*CA*CF*nl*Zeta[3] - 8*CF^2*nl*Zeta[3])/ep) + 
  ae*as^2*(((-33*CA*CF*eQ^2)/2 - (27*CF^2*eQ^2)/2 + 3*CF*eQ^2*nh + 
      3*CF*eQ^2*nl)/ep^3 + ((313*CA*CF*eQ^2)/12 + (27*CF^2*eQ^2)/4 - 
      (29*CF*eQ^2*nh)/6 - (17*CF*eQ^2*nl)/6 - 2*CF*eq^2*nlq - 
      2*CF*eqA^2*nlqA)/ep^2 + ((43*CA*CF*eQ^2)/4 - (129*CF^2*eQ^2)/2 + 
      (23*CF*eQ^2*nh)/3 + (CF*eQ^2*nl)/6 + (15*CF*eq^2*nlq)/2 + 
      (15*CF*eqA^2*nlqA)/2 - 8*CF*eQ^2*nh*Zeta[3] - 8*CF*eq^2*nlq*Zeta[3] - 
      8*CF*eqA^2*nlqA*Zeta[3])/ep) + 
  ae^2*as*(((27*CF*eQ^4)/4 - (29*CF*eQ^4*Nc*nh)/3 - (29*CF*eq^2*eQ^2*Nc*nlq)/
       3 - (29*CF*eQ^2*eqA^2*Nc*nlqA)/3)/ep^2 + 
    ((-27*CF*eQ^4)/2 + 6*CF*eQ^4*Nc*nh + 6*CF*eq^2*eQ^2*Nc*nlq + 
      6*CF*eQ^2*eqA^2*Nc*nlqA)/ep^3 + 
    ((-129*CF*eQ^4)/2 + (46*CF*eQ^4*Nc*nh)/3 + (46*CF*eq^2*eQ^2*Nc*nlq)/3 + 
      (46*CF*eQ^2*eqA^2*Nc*nlqA)/3 - 16*CF*eQ^4*Nc*nh*Zeta[3] - 
      16*CF*eq^2*eQ^2*Nc*nlq*Zeta[3] - 16*CF*eQ^2*eqA^2*Nc*nlqA*Zeta[3])/
     ep) + ae^3*(((-9*eQ^6)/2 + 6*eQ^6*Nc*nh - (16*eQ^6*Nc^2*nh^2)/9 + 
      6*eq^2*eQ^4*Nc*nlq - (32*eq^2*eQ^4*Nc^2*nh*nlq)/9 - 
      (16*eq^4*eQ^2*Nc^2*nlq^2)/9 + 6*eQ^4*eqA^2*Nc*nlqA - 
      (32*eQ^4*eqA^2*Nc^2*nh*nlqA)/9 - (32*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/9 - 
      (16*eQ^2*eqA^4*Nc^2*nlqA^2)/9)/ep^3 + 
    ((9*eQ^6)/4 - (29*eQ^6*Nc*nh)/3 + (40*eQ^6*Nc^2*nh^2)/27 - 
      4*eq^4*eQ^2*Nc*nlq - (17*eq^2*eQ^4*Nc*nlq)/3 + 
      (80*eq^2*eQ^4*Nc^2*nh*nlq)/27 + (40*eq^4*eQ^2*Nc^2*nlq^2)/27 - 
      (17*eQ^4*eqA^2*Nc*nlqA)/3 - 4*eQ^2*eqA^4*Nc*nlqA + 
      (80*eQ^4*eqA^2*Nc^2*nh*nlqA)/27 + (80*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/
       27 + (40*eQ^2*eqA^4*Nc^2*nlqA^2)/27)/ep^2 + 
    ((-43*eQ^6)/2 + (46*eQ^6*Nc*nh)/3 + (140*eQ^6*Nc^2*nh^2)/81 + 
      15*eq^4*eQ^2*Nc*nlq + (eq^2*eQ^4*Nc*nlq)/3 + 
      (280*eq^2*eQ^4*Nc^2*nh*nlq)/81 + (140*eq^4*eQ^2*Nc^2*nlq^2)/81 + 
      (eQ^4*eqA^2*Nc*nlqA)/3 + 15*eQ^2*eqA^4*Nc*nlqA + 
      (280*eQ^4*eqA^2*Nc^2*nh*nlqA)/81 + (280*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/
       81 + (140*eQ^2*eqA^4*Nc^2*nlqA^2)/81 - 16*eQ^6*Nc*nh*Zeta[3] - 
      16*eq^4*eQ^2*Nc*nlq*Zeta[3] - 16*eQ^2*eqA^4*Nc*nlqA*Zeta[3])/ep)


==> anc/ZmOS3LMixedQCD+QED.m <==
(*********************************************************
"Three-loop QCD+QED corrections to on-shell quark renormalization"
by Long Chen, Hong-Yang Han, Zhe Li, Marco Niggetiedt.

Contained herein are the explicit expressions for the expansion presented in eq. (3.2), where ZmOS corresponds to Z_{m}^{os} defined therein.


- Conventions for expressions:

	- as stands for (\[Alpha]_s/(4*\[Pi])).
        - ae stands for (\[Alpha]_e/(4*\[Pi])).
	- ep denotes the dimensional regulator defined as D=4-2*ep.
	- Log[uOu] denotes Log[\[Mu]^2/m_{os}^2].
	- CA, CF, and Nc denote the QCD color factors.
	- nh and nl denote number of massive and massless quark flavors.
	- nlq and nlqA denote the numbers of two distinct massless quark flavors with electric charges eq and eqA, respectively.
	- eQ denotes the electric charge of massive quark.	
	- Zeta[n] denotes the Riemann Zeta function \[Zeta](n).
	- PolyLog[n,x] denotes the classical Polylogarithm Li_n(x).

************************************************************************************************************************************************************************)


ZmOS -> 1 + as*(-4*CF - (3*CF)/ep - 8*CF*ep - 16*CF*ep^2 - (CF*ep*Pi^2)/4 - 
    (CF*ep^2*Pi^2)/3 - 3*CF*Log[uOu] - 4*CF*ep*Log[uOu] - 
    8*CF*ep^2*Log[uOu] - (CF*ep^2*Pi^2*Log[uOu])/4 - (3*CF*ep*Log[uOu]^2)/2 - 
    2*CF*ep^2*Log[uOu]^2 - (CF*ep^2*Log[uOu]^3)/2 + CF*ep^2*Zeta[3]) + 
  ae*(-4*eQ^2 - (3*eQ^2)/ep - 8*ep*eQ^2 - 16*ep^2*eQ^2 - (ep*eQ^2*Pi^2)/4 - 
    (ep^2*eQ^2*Pi^2)/3 - 3*eQ^2*Log[uOu] - 4*ep*eQ^2*Log[uOu] - 
    8*ep^2*eQ^2*Log[uOu] - (ep^2*eQ^2*Pi^2*Log[uOu])/4 - 
    (3*ep*eQ^2*Log[uOu]^2)/2 - 2*ep^2*eQ^2*Log[uOu]^2 - 
    (ep^2*eQ^2*Log[uOu]^3)/2 + ep^2*eQ^2*Zeta[3]) + 
  as^2*((-1111*CA*CF)/24 + (199*CF^2)/8 + (11*CA*CF)/(2*ep^2) + 
    (9*CF^2)/(2*ep^2) - (97*CA*CF)/(12*ep) + (45*CF^2)/(4*ep) - 
    (8581*CA*CF*ep)/48 + (677*CF^2*ep)/16 + (143*CF*nh)/12 - (CF*nh)/ep^2 + 
    (5*CF*nh)/(6*ep) + (1133*CF*ep*nh)/24 + (71*CF*nl)/12 - (CF*nl)/ep^2 + 
    (5*CF*nl)/(6*ep) + (581*CF*ep*nl)/24 + (4*CA*CF*Pi^2)/3 - 
    (17*CF^2*Pi^2)/4 + (271*CA*CF*ep*Pi^2)/72 - (205*CF^2*ep*Pi^2)/8 - 
    (4*CF*nh*Pi^2)/3 - (227*CF*ep*nh*Pi^2)/36 + (2*CF*nl*Pi^2)/3 + 
    (97*CF*ep*nl*Pi^2)/36 - (7*CA*CF*ep*Pi^4)/5 + (14*CF^2*ep*Pi^4)/5 - 
    4*CA*CF*Pi^2*Log[2] + 8*CF^2*Pi^2*Log[2] - 24*CA*CF*ep*Pi^2*Log[2] + 
    48*CF^2*ep*Pi^2*Log[2] + 8*CF*ep*nh*Pi^2*Log[2] + 
    8*CA*CF*ep*Pi^2*Log[2]^2 - 16*CF^2*ep*Pi^2*Log[2]^2 + 
    4*CA*CF*ep*Log[2]^4 - 8*CF^2*ep*Log[2]^4 - (185*CA*CF*Log[uOu])/6 + 
    (45*CF^2*Log[uOu])/2 + (9*CF^2*Log[uOu])/ep - (1463*CA*CF*ep*Log[uOu])/
     12 + (199*CF^2*ep*Log[uOu])/4 + (13*CF*nh*Log[uOu])/3 + 
    (175*CF*ep*nh*Log[uOu])/6 + (13*CF*nl*Log[uOu])/3 + 
    (103*CF*ep*nl*Log[uOu])/6 + (7*CA*CF*ep*Pi^2*Log[uOu])/4 - 
    (17*CF^2*ep*Pi^2*Log[uOu])/2 - (5*CF*ep*nh*Pi^2*Log[uOu])/2 + 
    (3*CF*ep*nl*Pi^2*Log[uOu])/2 - 8*CA*CF*ep*Pi^2*Log[2]*Log[uOu] + 
    16*CF^2*ep*Pi^2*Log[2]*Log[uOu] - (11*CA*CF*Log[uOu]^2)/2 + 
    9*CF^2*Log[uOu]^2 - (229*CA*CF*ep*Log[uOu]^2)/6 + 
    (45*CF^2*ep*Log[uOu]^2)/2 + CF*nh*Log[uOu]^2 + 
    (17*CF*ep*nh*Log[uOu]^2)/3 + CF*nl*Log[uOu]^2 + 
    (17*CF*ep*nl*Log[uOu]^2)/3 - (11*CA*CF*ep*Log[uOu]^3)/2 + 
    6*CF^2*ep*Log[uOu]^3 + CF*ep*nh*Log[uOu]^3 + CF*ep*nl*Log[uOu]^3 + 
    96*CA*CF*ep*PolyLog[4, 1/2] - 192*CF^2*ep*PolyLog[4, 1/2] + 
    6*CA*CF*Zeta[3] - 12*CF^2*Zeta[3] + 52*CA*CF*ep*Zeta[3] - 
    135*CF^2*ep*Zeta[3] - 28*CF*ep*nh*Zeta[3] + 8*CF*ep*nl*Zeta[3] + 
    12*CA*CF*ep*Log[uOu]*Zeta[3] - 24*CF^2*ep*Log[uOu]*Zeta[3]) + 
  ae*as*((199*CF*eQ^2)/4 + (9*CF*eQ^2)/ep^2 + (45*CF*eQ^2)/(2*ep) + 
    (677*CF*ep*eQ^2)/8 - (17*CF*eQ^2*Pi^2)/2 - (205*CF*ep*eQ^2*Pi^2)/4 + 
    (28*CF*ep*eQ^2*Pi^4)/5 + 16*CF*eQ^2*Pi^2*Log[2] + 
    96*CF*ep*eQ^2*Pi^2*Log[2] - 32*CF*ep*eQ^2*Pi^2*Log[2]^2 - 
    16*CF*ep*eQ^2*Log[2]^4 + 45*CF*eQ^2*Log[uOu] + (18*CF*eQ^2*Log[uOu])/ep + 
    (199*CF*ep*eQ^2*Log[uOu])/2 - 17*CF*ep*eQ^2*Pi^2*Log[uOu] + 
    32*CF*ep*eQ^2*Pi^2*Log[2]*Log[uOu] + 18*CF*eQ^2*Log[uOu]^2 + 
    45*CF*ep*eQ^2*Log[uOu]^2 + 12*CF*ep*eQ^2*Log[uOu]^3 - 
    384*CF*ep*eQ^2*PolyLog[4, 1/2] - 24*CF*eQ^2*Zeta[3] - 
    270*CF*ep*eQ^2*Zeta[3] - 48*CF*ep*eQ^2*Log[uOu]*Zeta[3]) + 
  ae^2*((199*eQ^4)/8 + (9*eQ^4)/(2*ep^2) + (45*eQ^4)/(4*ep) + 
    (677*ep*eQ^4)/16 + (143*eQ^4*Nc*nh)/6 - (2*eQ^4*Nc*nh)/ep^2 + 
    (5*eQ^4*Nc*nh)/(3*ep) + (1133*ep*eQ^4*Nc*nh)/12 + 
    (71*eq^2*eQ^2*Nc*nlq)/6 - (2*eq^2*eQ^2*Nc*nlq)/ep^2 + 
    (5*eq^2*eQ^2*Nc*nlq)/(3*ep) + (581*ep*eq^2*eQ^2*Nc*nlq)/12 + 
    (71*eQ^2*eqA^2*Nc*nlqA)/6 - (2*eQ^2*eqA^2*Nc*nlqA)/ep^2 + 
    (5*eQ^2*eqA^2*Nc*nlqA)/(3*ep) + (581*ep*eQ^2*eqA^2*Nc*nlqA)/12 - 
    (17*eQ^4*Pi^2)/4 - (205*ep*eQ^4*Pi^2)/8 - (8*eQ^4*Nc*nh*Pi^2)/3 - 
    (227*ep*eQ^4*Nc*nh*Pi^2)/18 + (4*eq^2*eQ^2*Nc*nlq*Pi^2)/3 + 
    (97*ep*eq^2*eQ^2*Nc*nlq*Pi^2)/18 + (4*eQ^2*eqA^2*Nc*nlqA*Pi^2)/3 + 
    (97*ep*eQ^2*eqA^2*Nc*nlqA*Pi^2)/18 + (14*ep*eQ^4*Pi^4)/5 + 
    8*eQ^4*Pi^2*Log[2] + 48*ep*eQ^4*Pi^2*Log[2] + 
    16*ep*eQ^4*Nc*nh*Pi^2*Log[2] - 16*ep*eQ^4*Pi^2*Log[2]^2 - 
    8*ep*eQ^4*Log[2]^4 + (45*eQ^4*Log[uOu])/2 + (9*eQ^4*Log[uOu])/ep + 
    (199*ep*eQ^4*Log[uOu])/4 + (26*eQ^4*Nc*nh*Log[uOu])/3 + 
    (175*ep*eQ^4*Nc*nh*Log[uOu])/3 + (26*eq^2*eQ^2*Nc*nlq*Log[uOu])/3 + 
    (103*ep*eq^2*eQ^2*Nc*nlq*Log[uOu])/3 + (26*eQ^2*eqA^2*Nc*nlqA*Log[uOu])/
     3 + (103*ep*eQ^2*eqA^2*Nc*nlqA*Log[uOu])/3 - (17*ep*eQ^4*Pi^2*Log[uOu])/
     2 - 5*ep*eQ^4*Nc*nh*Pi^2*Log[uOu] + 3*ep*eq^2*eQ^2*Nc*nlq*Pi^2*
     Log[uOu] + 3*ep*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[uOu] + 
    16*ep*eQ^4*Pi^2*Log[2]*Log[uOu] + 9*eQ^4*Log[uOu]^2 + 
    (45*ep*eQ^4*Log[uOu]^2)/2 + 2*eQ^4*Nc*nh*Log[uOu]^2 + 
    (34*ep*eQ^4*Nc*nh*Log[uOu]^2)/3 + 2*eq^2*eQ^2*Nc*nlq*Log[uOu]^2 + 
    (34*ep*eq^2*eQ^2*Nc*nlq*Log[uOu]^2)/3 + 2*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^2 + 
    (34*ep*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^2)/3 + 6*ep*eQ^4*Log[uOu]^3 + 
    2*ep*eQ^4*Nc*nh*Log[uOu]^3 + 2*ep*eq^2*eQ^2*Nc*nlq*Log[uOu]^3 + 
    2*ep*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^3 - 192*ep*eQ^4*PolyLog[4, 1/2] - 
    12*eQ^4*Zeta[3] - 135*ep*eQ^4*Zeta[3] - 56*ep*eQ^4*Nc*nh*Zeta[3] + 
    16*ep*eq^2*eQ^2*Nc*nlq*Zeta[3] + 16*ep*eQ^2*eqA^2*Nc*nlqA*Zeta[3] - 
    24*ep*eQ^4*Log[uOu]*Zeta[3]) + ae*as^2*((100247*CA*CF*eQ^2)/144 - 
    (14225*CF^2*eQ^2)/16 - (33*CA*CF*eQ^2)/(2*ep^3) - 
    (27*CF^2*eQ^2)/(2*ep^3) + (49*CA*CF*eQ^2)/(12*ep^2) - 
    (189*CF^2*eQ^2)/(4*ep^2) + (3311*CA*CF*eQ^2)/(24*ep) - 
    (1371*CF^2*eQ^2)/(8*ep) - (5257*CF*eQ^2*nh)/72 + (3*CF*eQ^2*nh)/ep^3 - 
    (5*CF*eQ^2*nh)/(6*ep^2) - (281*CF*eQ^2*nh)/(12*ep) - 
    (4387*CF*eQ^2*nl)/72 + (3*CF*eQ^2*nl)/ep^3 + (7*CF*eQ^2*nl)/(6*ep^2) - 
    (155*CF*eQ^2*nl)/(12*ep) + (827*CF*eq^2*nlq)/12 - (2*CF*eq^2*nlq)/ep^2 + 
    (15*CF*eq^2*nlq)/(2*ep) + (827*CF*eqA^2*nlqA)/12 - 
    (2*CF*eqA^2*nlqA)/ep^2 + (15*CF*eqA^2*nlqA)/(2*ep) + 
    (6545*CA*CF*eQ^2*Pi^2)/144 - (6037*CF^2*eQ^2*Pi^2)/16 - 
    (43*CA*CF*eQ^2*Pi^2)/(8*ep) + (333*CF^2*eQ^2*Pi^2)/(8*ep) - 
    (1327*CF*eQ^2*nh*Pi^2)/216 + (17*CF*eQ^2*nh*Pi^2)/(4*ep) + 
    (947*CF*eQ^2*nl*Pi^2)/72 - (7*CF*eQ^2*nl*Pi^2)/(4*ep) + 
    2*CF*eq^2*nlq*Pi^2 + 2*CF*eqA^2*nlqA*Pi^2 + (1867*CA*CF*eQ^2*Pi^4)/135 - 
    (146*CF^2*eQ^2*Pi^4)/5 + (182*CF*eQ^2*nh*Pi^4)/135 - 
    (44*CF*eQ^2*nl*Pi^4)/27 - (2*CF*eq^2*nlq*Pi^4)/15 - 
    (2*CF*eqA^2*nlqA*Pi^4)/15 + (400*CA*CF*eQ^2*Pi^2*Log[2])/9 + 
    960*CF^2*eQ^2*Pi^2*Log[2] + (12*CA*CF*eQ^2*Pi^2*Log[2])/ep - 
    (72*CF^2*eQ^2*Pi^2*Log[2])/ep + (40*CF*eQ^2*nh*Pi^2*Log[2])/9 - 
    (352*CF*eQ^2*nl*Pi^2*Log[2])/9 - (712*CA*CF*eQ^2*Pi^2*Log[2]^2)/9 + 
    240*CF^2*eQ^2*Pi^2*Log[2]^2 - (32*CF*eQ^2*nh*Pi^2*Log[2]^2)/9 + 
    (64*CF*eQ^2*nl*Pi^2*Log[2]^2)/9 - (140*CA*CF*eQ^2*Log[2]^4)/9 - 
    24*CF^2*eQ^2*Log[2]^4 + (32*CF*eQ^2*nh*Log[2]^4)/9 + 
    (32*CF*eQ^2*nl*Log[2]^4)/9 + (14311*CA*CF*eQ^2*Log[uOu])/24 - 
    (4113*CF^2*eQ^2*Log[uOu])/8 - (33*CA*CF*eQ^2*Log[uOu])/(2*ep^2) - 
    (81*CF^2*eQ^2*Log[uOu])/(2*ep^2) + (379*CA*CF*eQ^2*Log[uOu])/(4*ep) - 
    (567*CF^2*eQ^2*Log[uOu])/(4*ep) - (1145*CF*eQ^2*nh*Log[uOu])/12 + 
    (3*CF*eQ^2*nh*Log[uOu])/ep^2 - (23*CF*eQ^2*nh*Log[uOu])/(2*ep) - 
    (863*CF*eQ^2*nl*Log[uOu])/12 + (3*CF*eQ^2*nl*Log[uOu])/ep^2 - 
    (23*CF*eQ^2*nl*Log[uOu])/(2*ep) + (61*CF*eq^2*nlq*Log[uOu])/2 + 
    (61*CF*eqA^2*nlqA*Log[uOu])/2 - (1135*CA*CF*eQ^2*Pi^2*Log[uOu])/24 + 
    (999*CF^2*eQ^2*Pi^2*Log[uOu])/8 + (221*CF*eQ^2*nh*Pi^2*Log[uOu])/12 + 
    (5*CF*eQ^2*nl*Pi^2*Log[uOu])/12 + (284*CA*CF*eQ^2*Pi^2*Log[2]*Log[uOu])/
     3 - 216*CF^2*eQ^2*Pi^2*Log[2]*Log[uOu] - 
    (32*CF*eQ^2*nh*Pi^2*Log[2]*Log[uOu])/3 - 
    (32*CF*eQ^2*nl*Pi^2*Log[2]*Log[uOu])/3 + (1797*CA*CF*eQ^2*Log[uOu]^2)/8 - 
    (1701*CF^2*eQ^2*Log[uOu]^2)/8 + (33*CA*CF*eQ^2*Log[uOu]^2)/(4*ep) - 
    (243*CF^2*eQ^2*Log[uOu]^2)/(4*ep) - (117*CF*eQ^2*nh*Log[uOu]^2)/4 - 
    (3*CF*eQ^2*nh*Log[uOu]^2)/(2*ep) - (129*CF*eQ^2*nl*Log[uOu]^2)/4 - 
    (3*CF*eQ^2*nl*Log[uOu]^2)/(2*ep) + 3*CF*eq^2*nlq*Log[uOu]^2 + 
    3*CF*eqA^2*nlqA*Log[uOu]^2 + (121*CA*CF*eQ^2*Log[uOu]^3)/4 - 
    (243*CF^2*eQ^2*Log[uOu]^3)/4 - (11*CF*eQ^2*nh*Log[uOu]^3)/2 - 
    (11*CF*eQ^2*nl*Log[uOu]^3)/2 - (1120*CA*CF*eQ^2*PolyLog[4, 1/2])/3 - 
    576*CF^2*eQ^2*PolyLog[4, 1/2] + (256*CF*eQ^2*nh*PolyLog[4, 1/2])/3 + 
    (256*CF*eQ^2*nl*PolyLog[4, 1/2])/3 - (3995*CA*CF*eQ^2*Zeta[3])/6 + 
    (459*CF^2*eQ^2*Zeta[3])/2 - (18*CA*CF*eQ^2*Zeta[3])/ep + 
    (108*CF^2*eQ^2*Zeta[3])/ep + (37*CF*eQ^2*nh*Zeta[3])/3 - 
    (8*CF*eQ^2*nh*Zeta[3])/ep + (277*CF*eQ^2*nl*Zeta[3])/3 - 
    44*CF*eq^2*nlq*Zeta[3] - (8*CF*eq^2*nlq*Zeta[3])/ep - 
    44*CF*eqA^2*nlqA*Zeta[3] - (8*CF*eqA^2*nlqA*Zeta[3])/ep - 
    76*CA*CF*eQ^2*Pi^2*Zeta[3] - 12*CF^2*eQ^2*Pi^2*Zeta[3] - 
    142*CA*CF*eQ^2*Log[uOu]*Zeta[3] + 324*CF^2*eQ^2*Log[uOu]*Zeta[3] - 
    8*CF*eQ^2*nh*Log[uOu]*Zeta[3] + 16*CF*eQ^2*nl*Log[uOu]*Zeta[3] - 
    24*CF*eq^2*nlq*Log[uOu]*Zeta[3] - 24*CF*eqA^2*nlqA*Log[uOu]*Zeta[3] + 
    180*CA*CF*eQ^2*Zeta[5] + 120*CF^2*eQ^2*Zeta[5]) + 
  ae^2*as*((-14225*CF*eQ^4)/16 - (27*CF*eQ^4)/(2*ep^3) - 
    (189*CF*eQ^4)/(4*ep^2) - (1371*CF*eQ^4)/(8*ep) - 
    (5257*CF*eQ^4*Nc*nh)/36 + (6*CF*eQ^4*Nc*nh)/ep^3 - 
    (5*CF*eQ^4*Nc*nh)/(3*ep^2) - (281*CF*eQ^4*Nc*nh)/(6*ep) + 
    (575*CF*eq^2*eQ^2*Nc*nlq)/36 + (6*CF*eq^2*eQ^2*Nc*nlq)/ep^3 - 
    (5*CF*eq^2*eQ^2*Nc*nlq)/(3*ep^2) - (65*CF*eq^2*eQ^2*Nc*nlq)/(6*ep) + 
    (575*CF*eQ^2*eqA^2*Nc*nlqA)/36 + (6*CF*eQ^2*eqA^2*Nc*nlqA)/ep^3 - 
    (5*CF*eQ^2*eqA^2*Nc*nlqA)/(3*ep^2) - (65*CF*eQ^2*eqA^2*Nc*nlqA)/(6*ep) - 
    (6037*CF*eQ^4*Pi^2)/16 + (333*CF*eQ^4*Pi^2)/(8*ep) - 
    (1327*CF*eQ^4*Nc*nh*Pi^2)/108 + (17*CF*eQ^4*Nc*nh*Pi^2)/(2*ep) + 
    (1091*CF*eq^2*eQ^2*Nc*nlq*Pi^2)/36 - (7*CF*eq^2*eQ^2*Nc*nlq*Pi^2)/
     (2*ep) + (1091*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2)/36 - 
    (7*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2)/(2*ep) - (146*CF*eQ^4*Pi^4)/5 + 
    (364*CF*eQ^4*Nc*nh*Pi^4)/135 - (476*CF*eq^2*eQ^2*Nc*nlq*Pi^4)/135 - 
    (476*CF*eQ^2*eqA^2*Nc*nlqA*Pi^4)/135 + 960*CF*eQ^4*Pi^2*Log[2] - 
    (72*CF*eQ^4*Pi^2*Log[2])/ep + (80*CF*eQ^4*Nc*nh*Pi^2*Log[2])/9 - 
    (704*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[2])/9 - 
    (704*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[2])/9 + 240*CF*eQ^4*Pi^2*Log[2]^2 - 
    (64*CF*eQ^4*Nc*nh*Pi^2*Log[2]^2)/9 + 
    (128*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[2]^2)/9 + 
    (128*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[2]^2)/9 - 24*CF*eQ^4*Log[2]^4 + 
    (64*CF*eQ^4*Nc*nh*Log[2]^4)/9 + (64*CF*eq^2*eQ^2*Nc*nlq*Log[2]^4)/9 + 
    (64*CF*eQ^2*eqA^2*Nc*nlqA*Log[2]^4)/9 - (4113*CF*eQ^4*Log[uOu])/8 - 
    (81*CF*eQ^4*Log[uOu])/(2*ep^2) - (567*CF*eQ^4*Log[uOu])/(4*ep) - 
    (1145*CF*eQ^4*Nc*nh*Log[uOu])/6 + (6*CF*eQ^4*Nc*nh*Log[uOu])/ep^2 - 
    (23*CF*eQ^4*Nc*nh*Log[uOu])/ep - (497*CF*eq^2*eQ^2*Nc*nlq*Log[uOu])/6 + 
    (6*CF*eq^2*eQ^2*Nc*nlq*Log[uOu])/ep^2 - (23*CF*eq^2*eQ^2*Nc*nlq*Log[uOu])/
     ep - (497*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu])/6 + 
    (6*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu])/ep^2 - 
    (23*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu])/ep + (999*CF*eQ^4*Pi^2*Log[uOu])/8 + 
    (221*CF*eQ^4*Nc*nh*Pi^2*Log[uOu])/6 + 
    (5*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[uOu])/6 + 
    (5*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[uOu])/6 - 216*CF*eQ^4*Pi^2*Log[2]*
     Log[uOu] - (64*CF*eQ^4*Nc*nh*Pi^2*Log[2]*Log[uOu])/3 - 
    (64*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[2]*Log[uOu])/3 - 
    (64*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[2]*Log[uOu])/3 - 
    (1701*CF*eQ^4*Log[uOu]^2)/8 - (243*CF*eQ^4*Log[uOu]^2)/(4*ep) - 
    (117*CF*eQ^4*Nc*nh*Log[uOu]^2)/2 - (3*CF*eQ^4*Nc*nh*Log[uOu]^2)/ep - 
    (117*CF*eq^2*eQ^2*Nc*nlq*Log[uOu]^2)/2 - 
    (3*CF*eq^2*eQ^2*Nc*nlq*Log[uOu]^2)/ep - 
    (117*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^2)/2 - 
    (3*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^2)/ep - (243*CF*eQ^4*Log[uOu]^3)/4 - 
    11*CF*eQ^4*Nc*nh*Log[uOu]^3 - 11*CF*eq^2*eQ^2*Nc*nlq*Log[uOu]^3 - 
    11*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^3 - 576*CF*eQ^4*PolyLog[4, 1/2] + 
    (512*CF*eQ^4*Nc*nh*PolyLog[4, 1/2])/3 + 
    (512*CF*eq^2*eQ^2*Nc*nlq*PolyLog[4, 1/2])/3 + 
    (512*CF*eQ^2*eqA^2*Nc*nlqA*PolyLog[4, 1/2])/3 + (459*CF*eQ^4*Zeta[3])/2 + 
    (108*CF*eQ^4*Zeta[3])/ep + (74*CF*eQ^4*Nc*nh*Zeta[3])/3 - 
    (16*CF*eQ^4*Nc*nh*Zeta[3])/ep + (290*CF*eq^2*eQ^2*Nc*nlq*Zeta[3])/3 - 
    (16*CF*eq^2*eQ^2*Nc*nlq*Zeta[3])/ep + (290*CF*eQ^2*eqA^2*Nc*nlqA*Zeta[3])/
     3 - (16*CF*eQ^2*eqA^2*Nc*nlqA*Zeta[3])/ep - 12*CF*eQ^4*Pi^2*Zeta[3] + 
    324*CF*eQ^4*Log[uOu]*Zeta[3] - 16*CF*eQ^4*Nc*nh*Log[uOu]*Zeta[3] - 
    16*CF*eq^2*eQ^2*Nc*nlq*Log[uOu]*Zeta[3] - 16*CF*eQ^2*eqA^2*Nc*nlqA*
     Log[uOu]*Zeta[3] + 120*CF*eQ^4*Zeta[5]) + 
  ae^3*((-14225*eQ^6)/48 - (9*eQ^6)/(2*ep^3) - (63*eQ^6)/(4*ep^2) - 
    (457*eQ^6)/(8*ep) - (5257*eQ^6*Nc*nh)/36 + (6*eQ^6*Nc*nh)/ep^3 - 
    (5*eQ^6*Nc*nh)/(3*ep^2) - (281*eQ^6*Nc*nh)/(6*ep) - 
    (18962*eQ^6*Nc^2*nh^2)/243 - (16*eQ^6*Nc^2*nh^2)/(9*ep^3) + 
    (40*eQ^6*Nc^2*nh^2)/(27*ep^2) + (140*eQ^6*Nc^2*nh^2)/(81*ep) + 
    (827*eq^4*eQ^2*Nc*nlq)/6 - (4*eq^4*eQ^2*Nc*nlq)/ep^2 + 
    (15*eq^4*eQ^2*Nc*nlq)/ep - (4387*eq^2*eQ^4*Nc*nlq)/36 + 
    (6*eq^2*eQ^4*Nc*nlq)/ep^3 + (7*eq^2*eQ^4*Nc*nlq)/(3*ep^2) - 
    (155*eq^2*eQ^4*Nc*nlq)/(6*ep) - (23668*eq^2*eQ^4*Nc^2*nh*nlq)/243 - 
    (32*eq^2*eQ^4*Nc^2*nh*nlq)/(9*ep^3) + (80*eq^2*eQ^4*Nc^2*nh*nlq)/
     (27*ep^2) + (280*eq^2*eQ^4*Nc^2*nh*nlq)/(81*ep) - 
    (4706*eq^4*eQ^2*Nc^2*nlq^2)/243 - (16*eq^4*eQ^2*Nc^2*nlq^2)/(9*ep^3) + 
    (40*eq^4*eQ^2*Nc^2*nlq^2)/(27*ep^2) + (140*eq^4*eQ^2*Nc^2*nlq^2)/
     (81*ep) - (4387*eQ^4*eqA^2*Nc*nlqA)/36 + (6*eQ^4*eqA^2*Nc*nlqA)/ep^3 + 
    (7*eQ^4*eqA^2*Nc*nlqA)/(3*ep^2) - (155*eQ^4*eqA^2*Nc*nlqA)/(6*ep) + 
    (827*eQ^2*eqA^4*Nc*nlqA)/6 - (4*eQ^2*eqA^4*Nc*nlqA)/ep^2 + 
    (15*eQ^2*eqA^4*Nc*nlqA)/ep - (23668*eQ^4*eqA^2*Nc^2*nh*nlqA)/243 - 
    (32*eQ^4*eqA^2*Nc^2*nh*nlqA)/(9*ep^3) + (80*eQ^4*eqA^2*Nc^2*nh*nlqA)/
     (27*ep^2) + (280*eQ^4*eqA^2*Nc^2*nh*nlqA)/(81*ep) - 
    (9412*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/243 - 
    (32*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/(9*ep^3) + 
    (80*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/(27*ep^2) + 
    (280*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/(81*ep) - 
    (4706*eQ^2*eqA^4*Nc^2*nlqA^2)/243 - (16*eQ^2*eqA^4*Nc^2*nlqA^2)/
     (9*ep^3) + (40*eQ^2*eqA^4*Nc^2*nlqA^2)/(27*ep^2) + 
    (140*eQ^2*eqA^4*Nc^2*nlqA^2)/(81*ep) - (6037*eQ^6*Pi^2)/48 + 
    (111*eQ^6*Pi^2)/(8*ep) - (1327*eQ^6*Nc*nh*Pi^2)/108 + 
    (17*eQ^6*Nc*nh*Pi^2)/(2*ep) + (256*eQ^6*Nc^2*nh^2*Pi^2)/135 + 
    4*eq^4*eQ^2*Nc*nlq*Pi^2 + (947*eq^2*eQ^4*Nc*nlq*Pi^2)/36 - 
    (7*eq^2*eQ^4*Nc*nlq*Pi^2)/(2*ep) + (208*eq^2*eQ^4*Nc^2*nh*nlq*Pi^2)/27 - 
    (208*eq^4*eQ^2*Nc^2*nlq^2*Pi^2)/27 + (947*eQ^4*eqA^2*Nc*nlqA*Pi^2)/36 - 
    (7*eQ^4*eqA^2*Nc*nlqA*Pi^2)/(2*ep) + 4*eQ^2*eqA^4*Nc*nlqA*Pi^2 + 
    (208*eQ^4*eqA^2*Nc^2*nh*nlqA*Pi^2)/27 - 
    (416*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Pi^2)/27 - 
    (208*eQ^2*eqA^4*Nc^2*nlqA^2*Pi^2)/27 - (146*eQ^6*Pi^4)/15 + 
    (364*eQ^6*Nc*nh*Pi^4)/135 - (4*eq^4*eQ^2*Nc*nlq*Pi^4)/15 - 
    (88*eq^2*eQ^4*Nc*nlq*Pi^4)/27 - (88*eQ^4*eqA^2*Nc*nlqA*Pi^4)/27 - 
    (4*eQ^2*eqA^4*Nc*nlqA*Pi^4)/15 + 320*eQ^6*Pi^2*Log[2] - 
    (24*eQ^6*Pi^2*Log[2])/ep + (80*eQ^6*Nc*nh*Pi^2*Log[2])/9 - 
    (704*eq^2*eQ^4*Nc*nlq*Pi^2*Log[2])/9 - 
    (704*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[2])/9 + 80*eQ^6*Pi^2*Log[2]^2 - 
    (64*eQ^6*Nc*nh*Pi^2*Log[2]^2)/9 + (128*eq^2*eQ^4*Nc*nlq*Pi^2*Log[2]^2)/
     9 + (128*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[2]^2)/9 - 8*eQ^6*Log[2]^4 + 
    (64*eQ^6*Nc*nh*Log[2]^4)/9 + (64*eq^2*eQ^4*Nc*nlq*Log[2]^4)/9 + 
    (64*eQ^4*eqA^2*Nc*nlqA*Log[2]^4)/9 - (1371*eQ^6*Log[uOu])/8 - 
    (27*eQ^6*Log[uOu])/(2*ep^2) - (189*eQ^6*Log[uOu])/(4*ep) - 
    (1145*eQ^6*Nc*nh*Log[uOu])/6 + (6*eQ^6*Nc*nh*Log[uOu])/ep^2 - 
    (23*eQ^6*Nc*nh*Log[uOu])/ep - (1576*eQ^6*Nc^2*nh^2*Log[uOu])/27 + 
    61*eq^4*eQ^2*Nc*nlq*Log[uOu] - (863*eq^2*eQ^4*Nc*nlq*Log[uOu])/6 + 
    (6*eq^2*eQ^4*Nc*nlq*Log[uOu])/ep^2 - (23*eq^2*eQ^4*Nc*nlq*Log[uOu])/ep - 
    (2288*eq^2*eQ^4*Nc^2*nh*nlq*Log[uOu])/27 - 
    (712*eq^4*eQ^2*Nc^2*nlq^2*Log[uOu])/27 - 
    (863*eQ^4*eqA^2*Nc*nlqA*Log[uOu])/6 + (6*eQ^4*eqA^2*Nc*nlqA*Log[uOu])/
     ep^2 - (23*eQ^4*eqA^2*Nc*nlqA*Log[uOu])/ep + 
    61*eQ^2*eqA^4*Nc*nlqA*Log[uOu] - (2288*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[uOu])/
     27 - (1424*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[uOu])/27 - 
    (712*eQ^2*eqA^4*Nc^2*nlqA^2*Log[uOu])/27 + (333*eQ^6*Pi^2*Log[uOu])/8 + 
    (221*eQ^6*Nc*nh*Pi^2*Log[uOu])/6 + (64*eQ^6*Nc^2*nh^2*Pi^2*Log[uOu])/9 + 
    (5*eq^2*eQ^4*Nc*nlq*Pi^2*Log[uOu])/6 + 
    (32*eq^2*eQ^4*Nc^2*nh*nlq*Pi^2*Log[uOu])/9 - 
    (32*eq^4*eQ^2*Nc^2*nlq^2*Pi^2*Log[uOu])/9 + 
    (5*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[uOu])/6 + 
    (32*eQ^4*eqA^2*Nc^2*nh*nlqA*Pi^2*Log[uOu])/9 - 
    (64*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Pi^2*Log[uOu])/9 - 
    (32*eQ^2*eqA^4*Nc^2*nlqA^2*Pi^2*Log[uOu])/9 - 
    72*eQ^6*Pi^2*Log[2]*Log[uOu] - (64*eQ^6*Nc*nh*Pi^2*Log[2]*Log[uOu])/3 - 
    (64*eq^2*eQ^4*Nc*nlq*Pi^2*Log[2]*Log[uOu])/3 - 
    (64*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[2]*Log[uOu])/3 - 
    (567*eQ^6*Log[uOu]^2)/8 - (81*eQ^6*Log[uOu]^2)/(4*ep) - 
    (117*eQ^6*Nc*nh*Log[uOu]^2)/2 - (3*eQ^6*Nc*nh*Log[uOu]^2)/ep - 
    (104*eQ^6*Nc^2*nh^2*Log[uOu]^2)/9 + 6*eq^4*eQ^2*Nc*nlq*Log[uOu]^2 - 
    (129*eq^2*eQ^4*Nc*nlq*Log[uOu]^2)/2 - (3*eq^2*eQ^4*Nc*nlq*Log[uOu]^2)/
     ep - (208*eq^2*eQ^4*Nc^2*nh*nlq*Log[uOu]^2)/9 - 
    (104*eq^4*eQ^2*Nc^2*nlq^2*Log[uOu]^2)/9 - 
    (129*eQ^4*eqA^2*Nc*nlqA*Log[uOu]^2)/2 - (3*eQ^4*eqA^2*Nc*nlqA*Log[uOu]^2)/
     ep + 6*eQ^2*eqA^4*Nc*nlqA*Log[uOu]^2 - 
    (208*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[uOu]^2)/9 - 
    (208*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[uOu]^2)/9 - 
    (104*eQ^2*eqA^4*Nc^2*nlqA^2*Log[uOu]^2)/9 - (81*eQ^6*Log[uOu]^3)/4 - 
    11*eQ^6*Nc*nh*Log[uOu]^3 - (16*eQ^6*Nc^2*nh^2*Log[uOu]^3)/9 - 
    11*eq^2*eQ^4*Nc*nlq*Log[uOu]^3 - (32*eq^2*eQ^4*Nc^2*nh*nlq*Log[uOu]^3)/
     9 - (16*eq^4*eQ^2*Nc^2*nlq^2*Log[uOu]^3)/9 - 
    11*eQ^4*eqA^2*Nc*nlqA*Log[uOu]^3 - 
    (32*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[uOu]^3)/9 - 
    (32*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[uOu]^3)/9 - 
    (16*eQ^2*eqA^4*Nc^2*nlqA^2*Log[uOu]^3)/9 - 192*eQ^6*PolyLog[4, 1/2] + 
    (512*eQ^6*Nc*nh*PolyLog[4, 1/2])/3 + 
    (512*eq^2*eQ^4*Nc*nlq*PolyLog[4, 1/2])/3 + 
    (512*eQ^4*eqA^2*Nc*nlqA*PolyLog[4, 1/2])/3 + (153*eQ^6*Zeta[3])/2 + 
    (36*eQ^6*Zeta[3])/ep + (74*eQ^6*Nc*nh*Zeta[3])/3 - 
    (16*eQ^6*Nc*nh*Zeta[3])/ep + (352*eQ^6*Nc^2*nh^2*Zeta[3])/9 - 
    88*eq^4*eQ^2*Nc*nlq*Zeta[3] - (16*eq^4*eQ^2*Nc*nlq*Zeta[3])/ep + 
    (554*eq^2*eQ^4*Nc*nlq*Zeta[3])/3 + (128*eq^2*eQ^4*Nc^2*nh*nlq*Zeta[3])/
     9 - (224*eq^4*eQ^2*Nc^2*nlq^2*Zeta[3])/9 + 
    (554*eQ^4*eqA^2*Nc*nlqA*Zeta[3])/3 - 88*eQ^2*eqA^4*Nc*nlqA*Zeta[3] - 
    (16*eQ^2*eqA^4*Nc*nlqA*Zeta[3])/ep + 
    (128*eQ^4*eqA^2*Nc^2*nh*nlqA*Zeta[3])/9 - 
    (448*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Zeta[3])/9 - 
    (224*eQ^2*eqA^4*Nc^2*nlqA^2*Zeta[3])/9 - 4*eQ^6*Pi^2*Zeta[3] + 
    108*eQ^6*Log[uOu]*Zeta[3] - 16*eQ^6*Nc*nh*Log[uOu]*Zeta[3] - 
    48*eq^4*eQ^2*Nc*nlq*Log[uOu]*Zeta[3] + 32*eq^2*eQ^4*Nc*nlq*Log[uOu]*
     Zeta[3] + 32*eQ^4*eqA^2*Nc*nlqA*Log[uOu]*Zeta[3] - 
    48*eQ^2*eqA^4*Nc*nlqA*Log[uOu]*Zeta[3] + 40*eQ^6*Zeta[5]) + 
  as^3*((-1322545*CA^2*CF)/1944 + (100247*CA*CF^2)/144 - (14225*CF^3)/48 - 
    (121*CA^2*CF)/(9*ep^3) - (33*CA*CF^2)/(2*ep^3) - (9*CF^3)/(2*ep^3) + 
    (1679*CA^2*CF)/(54*ep^2) + (49*CA*CF^2)/(12*ep^2) - (63*CF^3)/(4*ep^2) - 
    (11413*CA^2*CF)/(324*ep) + (3311*CA*CF^2)/(24*ep) - (457*CF^3)/(8*ep) + 
    (144959*CA*CF*nh)/486 - (5257*CF^2*nh)/72 + (44*CA*CF*nh)/(9*ep^3) + 
    (3*CF^2*nh)/ep^3 - (242*CA*CF*nh)/(27*ep^2) - (5*CF^2*nh)/(6*ep^2) + 
    (278*CA*CF*nh)/(81*ep) - (281*CF^2*nh)/(12*ep) - (9481*CF*nh^2)/486 - 
    (4*CF*nh^2)/(9*ep^3) + (10*CF*nh^2)/(27*ep^2) + (35*CF*nh^2)/(81*ep) + 
    (70763*CA*CF*nl)/486 + (575*CF^2*nl)/72 + (44*CA*CF*nl)/(9*ep^3) + 
    (3*CF^2*nl)/ep^3 - (242*CA*CF*nl)/(27*ep^2) - (5*CF^2*nl)/(6*ep^2) + 
    (278*CA*CF*nl)/(81*ep) - (65*CF^2*nl)/(12*ep) - (5917*CF*nh*nl)/243 - 
    (8*CF*nh*nl)/(9*ep^3) + (20*CF*nh*nl)/(27*ep^2) + (70*CF*nh*nl)/(81*ep) - 
    (2353*CF*nl^2)/486 - (4*CF*nl^2)/(9*ep^3) + (10*CF*nl^2)/(27*ep^2) + 
    (35*CF*nl^2)/(81*ep) - (1955*CA^2*CF*Pi^2)/54 + (6545*CA*CF^2*Pi^2)/144 - 
    (6037*CF^3*Pi^2)/48 - (43*CA*CF^2*Pi^2)/(8*ep) + (111*CF^3*Pi^2)/(8*ep) - 
    (898*CA*CF*nh*Pi^2)/9 - (1327*CF^2*nh*Pi^2)/216 + 
    (17*CF^2*nh*Pi^2)/(4*ep) + (64*CF*nh^2*Pi^2)/135 + 
    (350*CA*CF*nl*Pi^2)/27 + (1091*CF^2*nl*Pi^2)/72 - 
    (7*CF^2*nl*Pi^2)/(4*ep) + (52*CF*nh*nl*Pi^2)/27 - (52*CF*nl^2*Pi^2)/27 - 
    (179*CA^2*CF*Pi^4)/54 + (1867*CA*CF^2*Pi^4)/135 - (146*CF^3*Pi^4)/15 - 
    (172*CA*CF*nh*Pi^4)/135 + (182*CF^2*nh*Pi^4)/135 + 
    (38*CA*CF*nl*Pi^4)/135 - (238*CF^2*nl*Pi^4)/135 - 
    (920*CA^2*CF*Pi^2*Log[2])/9 + (400*CA*CF^2*Pi^2*Log[2])/9 + 
    320*CF^3*Pi^2*Log[2] + (12*CA*CF^2*Pi^2*Log[2])/ep - 
    (24*CF^3*Pi^2*Log[2])/ep + (1024*CA*CF*nh*Pi^2*Log[2])/9 + 
    (40*CF^2*nh*Pi^2*Log[2])/9 + (176*CA*CF*nl*Pi^2*Log[2])/9 - 
    (352*CF^2*nl*Pi^2*Log[2])/9 + (176*CA^2*CF*Pi^2*Log[2]^2)/9 - 
    (712*CA*CF^2*Pi^2*Log[2]^2)/9 + 80*CF^3*Pi^2*Log[2]^2 + 
    (16*CA*CF*nh*Pi^2*Log[2]^2)/9 - (32*CF^2*nh*Pi^2*Log[2]^2)/9 - 
    (32*CA*CF*nl*Pi^2*Log[2]^2)/9 + (64*CF^2*nl*Pi^2*Log[2]^2)/9 + 
    (88*CA^2*CF*Log[2]^4)/9 - (140*CA*CF^2*Log[2]^4)/9 - 8*CF^3*Log[2]^4 - 
    (16*CA*CF*nh*Log[2]^4)/9 + (32*CF^2*nh*Log[2]^4)/9 - 
    (16*CA*CF*nl*Log[2]^4)/9 + (32*CF^2*nl*Log[2]^4)/9 - 
    (13243*CA^2*CF*Log[uOu])/27 + (14311*CA*CF^2*Log[uOu])/24 - 
    (1371*CF^3*Log[uOu])/8 - (33*CA*CF^2*Log[uOu])/(2*ep^2) - 
    (27*CF^3*Log[uOu])/(2*ep^2) + (379*CA*CF^2*Log[uOu])/(4*ep) - 
    (189*CF^3*Log[uOu])/(4*ep) + (4664*CA*CF*nh*Log[uOu])/27 - 
    (1145*CF^2*nh*Log[uOu])/12 + (3*CF^2*nh*Log[uOu])/ep^2 - 
    (23*CF^2*nh*Log[uOu])/(2*ep) - (394*CF*nh^2*Log[uOu])/27 + 
    (3476*CA*CF*nl*Log[uOu])/27 - (497*CF^2*nl*Log[uOu])/12 + 
    (3*CF^2*nl*Log[uOu])/ep^2 - (23*CF^2*nl*Log[uOu])/(2*ep) - 
    (572*CF*nh*nl*Log[uOu])/27 - (178*CF*nl^2*Log[uOu])/27 + 
    (88*CA^2*CF*Pi^2*Log[uOu])/9 - (1135*CA*CF^2*Pi^2*Log[uOu])/24 + 
    (333*CF^3*Pi^2*Log[uOu])/8 - (104*CA*CF*nh*Pi^2*Log[uOu])/9 + 
    (221*CF^2*nh*Pi^2*Log[uOu])/12 + (16*CF*nh^2*Pi^2*Log[uOu])/9 + 
    (28*CA*CF*nl*Pi^2*Log[uOu])/9 + (5*CF^2*nl*Pi^2*Log[uOu])/12 + 
    (8*CF*nh*nl*Pi^2*Log[uOu])/9 - (8*CF*nl^2*Pi^2*Log[uOu])/9 - 
    (88*CA^2*CF*Pi^2*Log[2]*Log[uOu])/3 + (284*CA*CF^2*Pi^2*Log[2]*Log[uOu])/
     3 - 72*CF^3*Pi^2*Log[2]*Log[uOu] + (16*CA*CF*nh*Pi^2*Log[2]*Log[uOu])/
     3 - (32*CF^2*nh*Pi^2*Log[2]*Log[uOu])/3 + 
    (16*CA*CF*nl*Pi^2*Log[2]*Log[uOu])/3 - (32*CF^2*nl*Pi^2*Log[2]*Log[uOu])/
     3 - (2341*CA^2*CF*Log[uOu]^2)/18 + (1797*CA*CF^2*Log[uOu]^2)/8 - 
    (567*CF^3*Log[uOu]^2)/8 + (33*CA*CF^2*Log[uOu]^2)/(4*ep) - 
    (81*CF^3*Log[uOu]^2)/(4*ep) + (373*CA*CF*nh*Log[uOu]^2)/9 - 
    (117*CF^2*nh*Log[uOu]^2)/4 - (3*CF^2*nh*Log[uOu]^2)/(2*ep) - 
    (26*CF*nh^2*Log[uOu]^2)/9 + (373*CA*CF*nl*Log[uOu]^2)/9 - 
    (117*CF^2*nl*Log[uOu]^2)/4 - (3*CF^2*nl*Log[uOu]^2)/(2*ep) - 
    (52*CF*nh*nl*Log[uOu]^2)/9 - (26*CF*nl^2*Log[uOu]^2)/9 - 
    (121*CA^2*CF*Log[uOu]^3)/9 + (121*CA*CF^2*Log[uOu]^3)/4 - 
    (81*CF^3*Log[uOu]^3)/4 + (44*CA*CF*nh*Log[uOu]^3)/9 - 
    (11*CF^2*nh*Log[uOu]^3)/2 - (4*CF*nh^2*Log[uOu]^3)/9 + 
    (44*CA*CF*nl*Log[uOu]^3)/9 - (11*CF^2*nl*Log[uOu]^3)/2 - 
    (8*CF*nh*nl*Log[uOu]^3)/9 - (4*CF*nl^2*Log[uOu]^3)/9 + 
    (704*CA^2*CF*PolyLog[4, 1/2])/3 - (1120*CA*CF^2*PolyLog[4, 1/2])/3 - 
    192*CF^3*PolyLog[4, 1/2] - (128*CA*CF*nh*PolyLog[4, 1/2])/3 + 
    (256*CF^2*nh*PolyLog[4, 1/2])/3 - (128*CA*CF*nl*PolyLog[4, 1/2])/3 + 
    (256*CF^2*nl*PolyLog[4, 1/2])/3 + (2686*CA^2*CF*Zeta[3])/9 - 
    (3995*CA*CF^2*Zeta[3])/6 + (153*CF^3*Zeta[3])/2 - 
    (18*CA*CF^2*Zeta[3])/ep + (36*CF^3*Zeta[3])/ep - 
    (218*CA*CF*nh*Zeta[3])/9 + (37*CF^2*nh*Zeta[3])/3 + 
    (8*CA*CF*nh*Zeta[3])/ep - (8*CF^2*nh*Zeta[3])/ep + 
    (88*CF*nh^2*Zeta[3])/9 + (178*CA*CF*nl*Zeta[3])/9 + 
    (145*CF^2*nl*Zeta[3])/3 + (8*CA*CF*nl*Zeta[3])/ep - 
    (8*CF^2*nl*Zeta[3])/ep + (32*CF*nh*nl*Zeta[3])/9 - 
    (56*CF*nl^2*Zeta[3])/9 + 51*CA^2*CF*Pi^2*Zeta[3] - 
    76*CA*CF^2*Pi^2*Zeta[3] - 4*CF^3*Pi^2*Zeta[3] + 4*CA*CF*nh*Pi^2*Zeta[3] + 
    44*CA^2*CF*Log[uOu]*Zeta[3] - 142*CA*CF^2*Log[uOu]*Zeta[3] + 
    108*CF^3*Log[uOu]*Zeta[3] + 16*CA*CF*nh*Log[uOu]*Zeta[3] - 
    8*CF^2*nh*Log[uOu]*Zeta[3] + 16*CA*CF*nl*Log[uOu]*Zeta[3] - 
    8*CF^2*nl*Log[uOu]*Zeta[3] - 130*CA^2*CF*Zeta[5] + 180*CA*CF^2*Zeta[5] + 
    40*CF^3*Zeta[5] - 20*CA*CF*nh*Zeta[5])


==> anc/Zmf3LMixedQCD+QED.m <==
(*********************************************************
"Three-loop QCD+QED corrections to on-shell quark renormalization"
by Long Chen, Hong-Yang Han, Zhe Li, Marco Niggetiedt.

Contained herein are the explicit expressions for the expansion presented in eq. (3.10), where Zmf corresponds to Z_{m}^{f} defined therein.


- Conventions for expressions:

	- as stands for (\[Alpha]_s/(4*\[Pi])).
        - ae stands for (\[Alpha]_e/(4*\[Pi])).
	- Log[uOu] denotes Log[\[Mu]^2/m_{os}^2].
	- CA, CF, and Nc denote the QCD color factors.
	- nh and nl denote number of massive and massless quark flavors.
	- nlq and nlqA denote the numbers of two distinct massless quark flavors with electric charges eq and eqA, respectively.
	- eQ denotes the electric charge of massive quark.	
	- Zeta[n] denotes the Riemann Zeta function \[Zeta](n).
	- PolyLog[n,x] denotes the classical Polylogarithm Li_n(x).

************************************************************************************************************************************************************************)


Zmf -> 1 + as*(-4*CF - 3*CF*Log[uOu]) + ae*(-4*eQ^2 - 3*eQ^2*Log[uOu]) + 
  as^2*((-1111*CA*CF)/24 + (7*CF^2)/8 + (143*CF*nh)/12 + (71*CF*nl)/12 + 
    (4*CA*CF*Pi^2)/3 - 5*CF^2*Pi^2 - (4*CF*nh*Pi^2)/3 + (2*CF*nl*Pi^2)/3 - 
    4*CA*CF*Pi^2*Log[2] + 8*CF^2*Pi^2*Log[2] - (185*CA*CF*Log[uOu])/6 + 
    (21*CF^2*Log[uOu])/2 + (13*CF*nh*Log[uOu])/3 + (13*CF*nl*Log[uOu])/3 - 
    (11*CA*CF*Log[uOu]^2)/2 + (9*CF^2*Log[uOu]^2)/2 + CF*nh*Log[uOu]^2 + 
    CF*nl*Log[uOu]^2 + 6*CA*CF*Zeta[3] - 12*CF^2*Zeta[3]) + 
  ae*as*((7*CF*eQ^2)/4 - 10*CF*eQ^2*Pi^2 + 16*CF*eQ^2*Pi^2*Log[2] + 
    21*CF*eQ^2*Log[uOu] + 9*CF*eQ^2*Log[uOu]^2 - 24*CF*eQ^2*Zeta[3]) + 
  ae^2*((7*eQ^4)/8 + (143*eQ^4*Nc*nh)/6 + (71*eq^2*eQ^2*Nc*nlq)/6 + 
    (71*eQ^2*eqA^2*Nc*nlqA)/6 - 5*eQ^4*Pi^2 - (8*eQ^4*Nc*nh*Pi^2)/3 + 
    (4*eq^2*eQ^2*Nc*nlq*Pi^2)/3 + (4*eQ^2*eqA^2*Nc*nlqA*Pi^2)/3 + 
    8*eQ^4*Pi^2*Log[2] + (21*eQ^4*Log[uOu])/2 + (26*eQ^4*Nc*nh*Log[uOu])/3 + 
    (26*eq^2*eQ^2*Nc*nlq*Log[uOu])/3 + (26*eQ^2*eqA^2*Nc*nlqA*Log[uOu])/3 + 
    (9*eQ^4*Log[uOu]^2)/2 + 2*eQ^4*Nc*nh*Log[uOu]^2 + 
    2*eq^2*eQ^2*Nc*nlq*Log[uOu]^2 + 2*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^2 - 
    12*eQ^4*Zeta[3]) + ae*as^2*((13189*CA*CF*eQ^2)/72 - (2969*CF^2*eQ^2)/4 + 
    (1067*CF*eQ^2*nh)/18 + (85*CF*eQ^2*nl)/36 + (827*CF*eq^2*nlq)/12 + 
    (827*CF*eqA^2*nlqA)/12 + (509*CA*CF*eQ^2*Pi^2)/9 - 613*CF^2*eQ^2*Pi^2 - 
    (680*CF*eQ^2*nh*Pi^2)/27 + (190*CF*eQ^2*nl*Pi^2)/9 + 2*CF*eq^2*nlq*Pi^2 + 
    2*CF*eqA^2*nlqA*Pi^2 + (260*CA*CF*eQ^2*Pi^4)/27 - 4*CF^2*eQ^2*Pi^4 + 
    (182*CF*eQ^2*nh*Pi^4)/135 - (44*CF*eQ^2*nl*Pi^4)/27 - 
    (2*CF*eq^2*nlq*Pi^4)/15 - (2*CF*eqA^2*nlqA*Pi^4)/15 - 
    (248*CA*CF*eQ^2*Pi^2*Log[2])/9 + 1392*CF^2*eQ^2*Pi^2*Log[2] + 
    (256*CF*eQ^2*nh*Pi^2*Log[2])/9 - (352*CF*eQ^2*nl*Pi^2*Log[2])/9 - 
    (496*CA*CF*eQ^2*Pi^2*Log[2]^2)/9 + 96*CF^2*eQ^2*Pi^2*Log[2]^2 - 
    (32*CF*eQ^2*nh*Pi^2*Log[2]^2)/9 + (64*CF*eQ^2*nl*Pi^2*Log[2]^2)/9 - 
    (32*CA*CF*eQ^2*Log[2]^4)/9 - 96*CF^2*eQ^2*Log[2]^4 + 
    (32*CF*eQ^2*nh*Log[2]^4)/9 + (32*CF*eQ^2*nl*Log[2]^4)/9 + 
    (5813*CA*CF*eQ^2*Log[uOu])/24 - (1467*CF^2*eQ^2*Log[uOu])/8 - 
    (151*CF*eQ^2*nh*Log[uOu])/12 - (301*CF*eQ^2*nl*Log[uOu])/12 + 
    (61*CF*eq^2*nlq*Log[uOu])/2 + (61*CF*eqA^2*nlqA*Log[uOu])/2 - 
    (122*CA*CF*eQ^2*Pi^2*Log[uOu])/3 + 45*CF^2*eQ^2*Pi^2*Log[uOu] + 
    (32*CF*eQ^2*nh*Pi^2*Log[uOu])/3 + (14*CF*eQ^2*nl*Pi^2*Log[uOu])/3 + 
    (212*CA*CF*eQ^2*Pi^2*Log[2]*Log[uOu])/3 - 72*CF^2*eQ^2*Pi^2*Log[2]*
     Log[uOu] - (32*CF*eQ^2*nh*Pi^2*Log[2]*Log[uOu])/3 - 
    (32*CF*eQ^2*nl*Pi^2*Log[2]*Log[uOu])/3 + 109*CA*CF*eQ^2*Log[uOu]^2 - 
    (81*CF^2*eQ^2*Log[uOu]^2)/2 - 13*CF*eQ^2*nh*Log[uOu]^2 - 
    16*CF*eQ^2*nl*Log[uOu]^2 + 3*CF*eq^2*nlq*Log[uOu]^2 + 
    3*CF*eqA^2*nlqA*Log[uOu]^2 + (33*CA*CF*eQ^2*Log[uOu]^3)/2 - 
    (27*CF^2*eQ^2*Log[uOu]^3)/2 - 3*CF*eQ^2*nh*Log[uOu]^3 - 
    3*CF*eQ^2*nl*Log[uOu]^3 - (256*CA*CF*eQ^2*PolyLog[4, 1/2])/3 - 
    2304*CF^2*eQ^2*PolyLog[4, 1/2] + (256*CF*eQ^2*nh*PolyLog[4, 1/2])/3 + 
    (256*CF*eQ^2*nl*PolyLog[4, 1/2])/3 - (1546*CA*CF*eQ^2*Zeta[3])/3 - 
    972*CF^2*eQ^2*Zeta[3] - (212*CF*eQ^2*nh*Zeta[3])/3 + 
    (352*CF*eQ^2*nl*Zeta[3])/3 - 44*CF*eq^2*nlq*Zeta[3] - 
    44*CF*eqA^2*nlqA*Zeta[3] - 76*CA*CF*eQ^2*Pi^2*Zeta[3] - 
    12*CF^2*eQ^2*Pi^2*Zeta[3] - 106*CA*CF*eQ^2*Log[uOu]*Zeta[3] + 
    108*CF^2*eQ^2*Log[uOu]*Zeta[3] - 8*CF*eQ^2*nh*Log[uOu]*Zeta[3] + 
    16*CF*eQ^2*nl*Log[uOu]*Zeta[3] - 24*CF*eq^2*nlq*Log[uOu]*Zeta[3] - 
    24*CF*eqA^2*nlqA*Log[uOu]*Zeta[3] + 180*CA*CF*eQ^2*Zeta[5] + 
    120*CF^2*eQ^2*Zeta[5]) + ae^2*as*((-2969*CF*eQ^4)/4 + 
    (1067*CF*eQ^4*Nc*nh)/9 + (1283*CF*eq^2*eQ^2*Nc*nlq)/9 + 
    (1283*CF*eQ^2*eqA^2*Nc*nlqA)/9 - 613*CF*eQ^4*Pi^2 - 
    (1360*CF*eQ^4*Nc*nh*Pi^2)/27 + (416*CF*eq^2*eQ^2*Nc*nlq*Pi^2)/9 + 
    (416*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2)/9 - 4*CF*eQ^4*Pi^4 + 
    (364*CF*eQ^4*Nc*nh*Pi^4)/135 - (476*CF*eq^2*eQ^2*Nc*nlq*Pi^4)/135 - 
    (476*CF*eQ^2*eqA^2*Nc*nlqA*Pi^4)/135 + 1392*CF*eQ^4*Pi^2*Log[2] + 
    (512*CF*eQ^4*Nc*nh*Pi^2*Log[2])/9 - (704*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[2])/
     9 - (704*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[2])/9 + 
    96*CF*eQ^4*Pi^2*Log[2]^2 - (64*CF*eQ^4*Nc*nh*Pi^2*Log[2]^2)/9 + 
    (128*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[2]^2)/9 + 
    (128*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[2]^2)/9 - 96*CF*eQ^4*Log[2]^4 + 
    (64*CF*eQ^4*Nc*nh*Log[2]^4)/9 + (64*CF*eq^2*eQ^2*Nc*nlq*Log[2]^4)/9 + 
    (64*CF*eQ^2*eqA^2*Nc*nlqA*Log[2]^4)/9 - (1467*CF*eQ^4*Log[uOu])/8 - 
    (151*CF*eQ^4*Nc*nh*Log[uOu])/6 + (65*CF*eq^2*eQ^2*Nc*nlq*Log[uOu])/6 + 
    (65*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu])/6 + 45*CF*eQ^4*Pi^2*Log[uOu] + 
    (64*CF*eQ^4*Nc*nh*Pi^2*Log[uOu])/3 + 
    (28*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[uOu])/3 + 
    (28*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[uOu])/3 - 72*CF*eQ^4*Pi^2*Log[2]*
     Log[uOu] - (64*CF*eQ^4*Nc*nh*Pi^2*Log[2]*Log[uOu])/3 - 
    (64*CF*eq^2*eQ^2*Nc*nlq*Pi^2*Log[2]*Log[uOu])/3 - 
    (64*CF*eQ^2*eqA^2*Nc*nlqA*Pi^2*Log[2]*Log[uOu])/3 - 
    (81*CF*eQ^4*Log[uOu]^2)/2 - 26*CF*eQ^4*Nc*nh*Log[uOu]^2 - 
    26*CF*eq^2*eQ^2*Nc*nlq*Log[uOu]^2 - 26*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^2 - 
    (27*CF*eQ^4*Log[uOu]^3)/2 - 6*CF*eQ^4*Nc*nh*Log[uOu]^3 - 
    6*CF*eq^2*eQ^2*Nc*nlq*Log[uOu]^3 - 6*CF*eQ^2*eqA^2*Nc*nlqA*Log[uOu]^3 - 
    2304*CF*eQ^4*PolyLog[4, 1/2] + (512*CF*eQ^4*Nc*nh*PolyLog[4, 1/2])/3 + 
    (512*CF*eq^2*eQ^2*Nc*nlq*PolyLog[4, 1/2])/3 + 
    (512*CF*eQ^2*eqA^2*Nc*nlqA*PolyLog[4, 1/2])/3 - 972*CF*eQ^4*Zeta[3] - 
    (424*CF*eQ^4*Nc*nh*Zeta[3])/3 + (440*CF*eq^2*eQ^2*Nc*nlq*Zeta[3])/3 + 
    (440*CF*eQ^2*eqA^2*Nc*nlqA*Zeta[3])/3 - 12*CF*eQ^4*Pi^2*Zeta[3] + 
    108*CF*eQ^4*Log[uOu]*Zeta[3] - 16*CF*eQ^4*Nc*nh*Log[uOu]*Zeta[3] - 
    16*CF*eq^2*eQ^2*Nc*nlq*Log[uOu]*Zeta[3] - 16*CF*eQ^2*eqA^2*Nc*nlqA*
     Log[uOu]*Zeta[3] + 120*CF*eQ^4*Zeta[5]) + 
  ae^3*((-2969*eQ^6)/12 + (1067*eQ^6*Nc*nh)/9 - (18962*eQ^6*Nc^2*nh^2)/243 + 
    (827*eq^4*eQ^2*Nc*nlq)/6 + (85*eq^2*eQ^4*Nc*nlq)/18 - 
    (23668*eq^2*eQ^4*Nc^2*nh*nlq)/243 - (4706*eq^4*eQ^2*Nc^2*nlq^2)/243 + 
    (85*eQ^4*eqA^2*Nc*nlqA)/18 + (827*eQ^2*eqA^4*Nc*nlqA)/6 - 
    (23668*eQ^4*eqA^2*Nc^2*nh*nlqA)/243 - 
    (9412*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA)/243 - (4706*eQ^2*eqA^4*Nc^2*nlqA^2)/
     243 - (613*eQ^6*Pi^2)/3 - (1360*eQ^6*Nc*nh*Pi^2)/27 + 
    (256*eQ^6*Nc^2*nh^2*Pi^2)/135 + 4*eq^4*eQ^2*Nc*nlq*Pi^2 + 
    (380*eq^2*eQ^4*Nc*nlq*Pi^2)/9 + (208*eq^2*eQ^4*Nc^2*nh*nlq*Pi^2)/27 - 
    (208*eq^4*eQ^2*Nc^2*nlq^2*Pi^2)/27 + (380*eQ^4*eqA^2*Nc*nlqA*Pi^2)/9 + 
    4*eQ^2*eqA^4*Nc*nlqA*Pi^2 + (208*eQ^4*eqA^2*Nc^2*nh*nlqA*Pi^2)/27 - 
    (416*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Pi^2)/27 - 
    (208*eQ^2*eqA^4*Nc^2*nlqA^2*Pi^2)/27 - (4*eQ^6*Pi^4)/3 + 
    (364*eQ^6*Nc*nh*Pi^4)/135 - (4*eq^4*eQ^2*Nc*nlq*Pi^4)/15 - 
    (88*eq^2*eQ^4*Nc*nlq*Pi^4)/27 - (88*eQ^4*eqA^2*Nc*nlqA*Pi^4)/27 - 
    (4*eQ^2*eqA^4*Nc*nlqA*Pi^4)/15 + 464*eQ^6*Pi^2*Log[2] + 
    (512*eQ^6*Nc*nh*Pi^2*Log[2])/9 - (704*eq^2*eQ^4*Nc*nlq*Pi^2*Log[2])/9 - 
    (704*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[2])/9 + 32*eQ^6*Pi^2*Log[2]^2 - 
    (64*eQ^6*Nc*nh*Pi^2*Log[2]^2)/9 + (128*eq^2*eQ^4*Nc*nlq*Pi^2*Log[2]^2)/
     9 + (128*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[2]^2)/9 - 32*eQ^6*Log[2]^4 + 
    (64*eQ^6*Nc*nh*Log[2]^4)/9 + (64*eq^2*eQ^4*Nc*nlq*Log[2]^4)/9 + 
    (64*eQ^4*eqA^2*Nc*nlqA*Log[2]^4)/9 - (489*eQ^6*Log[uOu])/8 - 
    (151*eQ^6*Nc*nh*Log[uOu])/6 - (1576*eQ^6*Nc^2*nh^2*Log[uOu])/27 + 
    61*eq^4*eQ^2*Nc*nlq*Log[uOu] - (301*eq^2*eQ^4*Nc*nlq*Log[uOu])/6 - 
    (2288*eq^2*eQ^4*Nc^2*nh*nlq*Log[uOu])/27 - 
    (712*eq^4*eQ^2*Nc^2*nlq^2*Log[uOu])/27 - 
    (301*eQ^4*eqA^2*Nc*nlqA*Log[uOu])/6 + 61*eQ^2*eqA^4*Nc*nlqA*Log[uOu] - 
    (2288*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[uOu])/27 - 
    (1424*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[uOu])/27 - 
    (712*eQ^2*eqA^4*Nc^2*nlqA^2*Log[uOu])/27 + 15*eQ^6*Pi^2*Log[uOu] + 
    (64*eQ^6*Nc*nh*Pi^2*Log[uOu])/3 + (64*eQ^6*Nc^2*nh^2*Pi^2*Log[uOu])/9 + 
    (28*eq^2*eQ^4*Nc*nlq*Pi^2*Log[uOu])/3 + 
    (32*eq^2*eQ^4*Nc^2*nh*nlq*Pi^2*Log[uOu])/9 - 
    (32*eq^4*eQ^2*Nc^2*nlq^2*Pi^2*Log[uOu])/9 + 
    (28*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[uOu])/3 + 
    (32*eQ^4*eqA^2*Nc^2*nh*nlqA*Pi^2*Log[uOu])/9 - 
    (64*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Pi^2*Log[uOu])/9 - 
    (32*eQ^2*eqA^4*Nc^2*nlqA^2*Pi^2*Log[uOu])/9 - 
    24*eQ^6*Pi^2*Log[2]*Log[uOu] - (64*eQ^6*Nc*nh*Pi^2*Log[2]*Log[uOu])/3 - 
    (64*eq^2*eQ^4*Nc*nlq*Pi^2*Log[2]*Log[uOu])/3 - 
    (64*eQ^4*eqA^2*Nc*nlqA*Pi^2*Log[2]*Log[uOu])/3 - (27*eQ^6*Log[uOu]^2)/2 - 
    26*eQ^6*Nc*nh*Log[uOu]^2 - (104*eQ^6*Nc^2*nh^2*Log[uOu]^2)/9 + 
    6*eq^4*eQ^2*Nc*nlq*Log[uOu]^2 - 32*eq^2*eQ^4*Nc*nlq*Log[uOu]^2 - 
    (208*eq^2*eQ^4*Nc^2*nh*nlq*Log[uOu]^2)/9 - 
    (104*eq^4*eQ^2*Nc^2*nlq^2*Log[uOu]^2)/9 - 32*eQ^4*eqA^2*Nc*nlqA*
     Log[uOu]^2 + 6*eQ^2*eqA^4*Nc*nlqA*Log[uOu]^2 - 
    (208*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[uOu]^2)/9 - 
    (208*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[uOu]^2)/9 - 
    (104*eQ^2*eqA^4*Nc^2*nlqA^2*Log[uOu]^2)/9 - (9*eQ^6*Log[uOu]^3)/2 - 
    6*eQ^6*Nc*nh*Log[uOu]^3 - (16*eQ^6*Nc^2*nh^2*Log[uOu]^3)/9 - 
    6*eq^2*eQ^4*Nc*nlq*Log[uOu]^3 - (32*eq^2*eQ^4*Nc^2*nh*nlq*Log[uOu]^3)/9 - 
    (16*eq^4*eQ^2*Nc^2*nlq^2*Log[uOu]^3)/9 - 6*eQ^4*eqA^2*Nc*nlqA*
     Log[uOu]^3 - (32*eQ^4*eqA^2*Nc^2*nh*nlqA*Log[uOu]^3)/9 - 
    (32*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Log[uOu]^3)/9 - 
    (16*eQ^2*eqA^4*Nc^2*nlqA^2*Log[uOu]^3)/9 - 768*eQ^6*PolyLog[4, 1/2] + 
    (512*eQ^6*Nc*nh*PolyLog[4, 1/2])/3 + 
    (512*eq^2*eQ^4*Nc*nlq*PolyLog[4, 1/2])/3 + 
    (512*eQ^4*eqA^2*Nc*nlqA*PolyLog[4, 1/2])/3 - 324*eQ^6*Zeta[3] - 
    (424*eQ^6*Nc*nh*Zeta[3])/3 + (352*eQ^6*Nc^2*nh^2*Zeta[3])/9 - 
    88*eq^4*eQ^2*Nc*nlq*Zeta[3] + (704*eq^2*eQ^4*Nc*nlq*Zeta[3])/3 + 
    (128*eq^2*eQ^4*Nc^2*nh*nlq*Zeta[3])/9 - 
    (224*eq^4*eQ^2*Nc^2*nlq^2*Zeta[3])/9 + (704*eQ^4*eqA^2*Nc*nlqA*Zeta[3])/
     3 - 88*eQ^2*eqA^4*Nc*nlqA*Zeta[3] + 
    (128*eQ^4*eqA^2*Nc^2*nh*nlqA*Zeta[3])/9 - 
    (448*eq^2*eQ^2*eqA^2*Nc^2*nlq*nlqA*Zeta[3])/9 - 
    (224*eQ^2*eqA^4*Nc^2*nlqA^2*Zeta[3])/9 - 4*eQ^6*Pi^2*Zeta[3] + 
    36*eQ^6*Log[uOu]*Zeta[3] - 16*eQ^6*Nc*nh*Log[uOu]*Zeta[3] - 
    48*eq^4*eQ^2*Nc*nlq*Log[uOu]*Zeta[3] + 32*eq^2*eQ^4*Nc*nlq*Log[uOu]*
     Zeta[3] + 32*eQ^4*eqA^2*Nc*nlqA*Log[uOu]*Zeta[3] - 
    48*eQ^2*eqA^4*Nc*nlqA*Log[uOu]*Zeta[3] + 40*eQ^6*Zeta[5]) + 
  as^3*((-1322545*CA^2*CF)/1944 + (13189*CA*CF^2)/72 - (2969*CF^3)/12 + 
    (144959*CA*CF*nh)/486 + (1067*CF^2*nh)/18 - (9481*CF*nh^2)/486 + 
    (70763*CA*CF*nl)/486 + (1283*CF^2*nl)/18 - (5917*CF*nh*nl)/243 - 
    (2353*CF*nl^2)/486 - (1955*CA^2*CF*Pi^2)/54 + (509*CA*CF^2*Pi^2)/9 - 
    (613*CF^3*Pi^2)/3 - (898*CA*CF*nh*Pi^2)/9 - (680*CF^2*nh*Pi^2)/27 + 
    (64*CF*nh^2*Pi^2)/135 + (350*CA*CF*nl*Pi^2)/27 + (208*CF^2*nl*Pi^2)/9 + 
    (52*CF*nh*nl*Pi^2)/27 - (52*CF*nl^2*Pi^2)/27 - (179*CA^2*CF*Pi^4)/54 + 
    (260*CA*CF^2*Pi^4)/27 - (4*CF^3*Pi^4)/3 - (172*CA*CF*nh*Pi^4)/135 + 
    (182*CF^2*nh*Pi^4)/135 + (38*CA*CF*nl*Pi^4)/135 - 
    (238*CF^2*nl*Pi^4)/135 - (920*CA^2*CF*Pi^2*Log[2])/9 - 
    (248*CA*CF^2*Pi^2*Log[2])/9 + 464*CF^3*Pi^2*Log[2] + 
    (1024*CA*CF*nh*Pi^2*Log[2])/9 + (256*CF^2*nh*Pi^2*Log[2])/9 + 
    (176*CA*CF*nl*Pi^2*Log[2])/9 - (352*CF^2*nl*Pi^2*Log[2])/9 + 
    (176*CA^2*CF*Pi^2*Log[2]^2)/9 - (496*CA*CF^2*Pi^2*Log[2]^2)/9 + 
    32*CF^3*Pi^2*Log[2]^2 + (16*CA*CF*nh*Pi^2*Log[2]^2)/9 - 
    (32*CF^2*nh*Pi^2*Log[2]^2)/9 - (32*CA*CF*nl*Pi^2*Log[2]^2)/9 + 
    (64*CF^2*nl*Pi^2*Log[2]^2)/9 + (88*CA^2*CF*Log[2]^4)/9 - 
    (32*CA*CF^2*Log[2]^4)/9 - 32*CF^3*Log[2]^4 - (16*CA*CF*nh*Log[2]^4)/9 + 
    (32*CF^2*nh*Log[2]^4)/9 - (16*CA*CF*nl*Log[2]^4)/9 + 
    (32*CF^2*nl*Log[2]^4)/9 - (13243*CA^2*CF*Log[uOu])/27 + 
    (5813*CA*CF^2*Log[uOu])/24 - (489*CF^3*Log[uOu])/8 + 
    (4664*CA*CF*nh*Log[uOu])/27 - (151*CF^2*nh*Log[uOu])/12 - 
    (394*CF*nh^2*Log[uOu])/27 + (3476*CA*CF*nl*Log[uOu])/27 + 
    (65*CF^2*nl*Log[uOu])/12 - (572*CF*nh*nl*Log[uOu])/27 - 
    (178*CF*nl^2*Log[uOu])/27 + (88*CA^2*CF*Pi^2*Log[uOu])/9 - 
    (122*CA*CF^2*Pi^2*Log[uOu])/3 + 15*CF^3*Pi^2*Log[uOu] - 
    (104*CA*CF*nh*Pi^2*Log[uOu])/9 + (32*CF^2*nh*Pi^2*Log[uOu])/3 + 
    (16*CF*nh^2*Pi^2*Log[uOu])/9 + (28*CA*CF*nl*Pi^2*Log[uOu])/9 + 
    (14*CF^2*nl*Pi^2*Log[uOu])/3 + (8*CF*nh*nl*Pi^2*Log[uOu])/9 - 
    (8*CF*nl^2*Pi^2*Log[uOu])/9 - (88*CA^2*CF*Pi^2*Log[2]*Log[uOu])/3 + 
    (212*CA*CF^2*Pi^2*Log[2]*Log[uOu])/3 - 24*CF^3*Pi^2*Log[2]*Log[uOu] + 
    (16*CA*CF*nh*Pi^2*Log[2]*Log[uOu])/3 - (32*CF^2*nh*Pi^2*Log[2]*Log[uOu])/
     3 + (16*CA*CF*nl*Pi^2*Log[2]*Log[uOu])/3 - 
    (32*CF^2*nl*Pi^2*Log[2]*Log[uOu])/3 - (2341*CA^2*CF*Log[uOu]^2)/18 + 
    109*CA*CF^2*Log[uOu]^2 - (27*CF^3*Log[uOu]^2)/2 + 
    (373*CA*CF*nh*Log[uOu]^2)/9 - 13*CF^2*nh*Log[uOu]^2 - 
    (26*CF*nh^2*Log[uOu]^2)/9 + (373*CA*CF*nl*Log[uOu]^2)/9 - 
    13*CF^2*nl*Log[uOu]^2 - (52*CF*nh*nl*Log[uOu]^2)/9 - 
    (26*CF*nl^2*Log[uOu]^2)/9 - (121*CA^2*CF*Log[uOu]^3)/9 + 
    (33*CA*CF^2*Log[uOu]^3)/2 - (9*CF^3*Log[uOu]^3)/2 + 
    (44*CA*CF*nh*Log[uOu]^3)/9 - 3*CF^2*nh*Log[uOu]^3 - 
    (4*CF*nh^2*Log[uOu]^3)/9 + (44*CA*CF*nl*Log[uOu]^3)/9 - 
    3*CF^2*nl*Log[uOu]^3 - (8*CF*nh*nl*Log[uOu]^3)/9 - 
    (4*CF*nl^2*Log[uOu]^3)/9 + (704*CA^2*CF*PolyLog[4, 1/2])/3 - 
    (256*CA*CF^2*PolyLog[4, 1/2])/3 - 768*CF^3*PolyLog[4, 1/2] - 
    (128*CA*CF*nh*PolyLog[4, 1/2])/3 + (256*CF^2*nh*PolyLog[4, 1/2])/3 - 
    (128*CA*CF*nl*PolyLog[4, 1/2])/3 + (256*CF^2*nl*PolyLog[4, 1/2])/3 + 
    (2686*CA^2*CF*Zeta[3])/9 - (1546*CA*CF^2*Zeta[3])/3 - 324*CF^3*Zeta[3] - 
    (218*CA*CF*nh*Zeta[3])/9 - (212*CF^2*nh*Zeta[3])/3 + 
    (88*CF*nh^2*Zeta[3])/9 + (178*CA*CF*nl*Zeta[3])/9 + 
    (220*CF^2*nl*Zeta[3])/3 + (32*CF*nh*nl*Zeta[3])/9 - 
    (56*CF*nl^2*Zeta[3])/9 + 51*CA^2*CF*Pi^2*Zeta[3] - 
    76*CA*CF^2*Pi^2*Zeta[3] - 4*CF^3*Pi^2*Zeta[3] + 4*CA*CF*nh*Pi^2*Zeta[3] + 
    44*CA^2*CF*Log[uOu]*Zeta[3] - 106*CA*CF^2*Log[uOu]*Zeta[3] + 
    36*CF^3*Log[uOu]*Zeta[3] + 16*CA*CF*nh*Log[uOu]*Zeta[3] - 
    8*CF^2*nh*Log[uOu]*Zeta[3] + 16*CA*CF*nl*Log[uOu]*Zeta[3] - 
    8*CF^2*nl*Log[uOu]*Zeta[3] - 130*CA^2*CF*Zeta[5] + 180*CA*CF^2*Zeta[5] + 
    40*CF^3*Zeta[5] - 20*CA*CF*nh*Zeta[5])


==> anc/ZqOS3LMixedQCD+QED_massless.m <==
(*********************************************************
"Three-loop QCD+QED corrections to on-shell quark renormalization"
by Long Chen, Hong-Yang Han, Zhe Li, Marco Niggetiedt.

Contained herein are the explicit expressions for the expansion presented in eq. (D.1), where ZqOS corresponds to Z_{q}^{os} defined therein.


- Conventions for expressions:

	- as stands for (\[Alpha]_s/(4*\[Pi])).
        - ae stands for (\[Alpha]_e/(4*\[Pi])).
	- ep denotes the dimensional regulator defined as D=4-2*ep.
	- Log[uOu] denotes Log[\[Mu]^2/m_{os}^2].
	- xi denotes the gauge parameters \[Xi].
	- CA, CF, and Nc denote the QCD color factors.
	- nh and nl denote number of massive and massless quark flavors.
	- nlq and nlqA denote the numbers of two distinct massless quark flavors with electric charges eq and eqA, respectively.
	- eQ denotes the electric charge of massive quark.	
	- Zeta[n] denotes the Riemann Zeta function \[Zeta](n).
	- PolyLog[n,x] denotes the classical Polylogarithm Li_n(x).

************************************************************************************************************************************************************************)
ZqOS -> 1 + as^2*((-5*CF*nh)/12 + (CF*nh)/(2*ep) + CF*nh*Log[uOu] + 
    ep*((89*CF*nh)/72 + (CF*nh*Pi^2)/12 - (5*CF*nh*Log[uOu])/6 + 
      CF*nh*Log[uOu]^2)) + ae^2*((-5*eq^2*eQ^2*Nc*nh)/6 + 
    (eq^2*eQ^2*Nc*nh)/ep + 2*eq^2*eQ^2*Nc*nh*Log[uOu] + 
    ep*((89*eq^2*eQ^2*Nc*nh)/36 + (eq^2*eQ^2*Nc*nh*Pi^2)/6 - 
      (5*eq^2*eQ^2*Nc*nh*Log[uOu])/3 + 2*eq^2*eQ^2*Nc*nh*Log[uOu]^2)) + 
  ae*as^2*((173*CF*eq^2*nh)/36 + (CF*eq^2*nh)/(3*ep^2) + (15*CF*eQ^2*nh)/2 + 
    (CF*eq^2*nh*Pi^2)/12 - (9*CF*eq^2*nh*Log[uOu])/2 + 
    3*CF*eQ^2*nh*Log[uOu] + (3*CF*eq^2*nh*Log[uOu]^2)/2 + 
    ((-3*CF*eq^2*nh)/2 + CF*eQ^2*nh + CF*eq^2*nh*Log[uOu])/ep + 
    4*CF*eQ^2*nh*Zeta[3]) + ae^2*as*((443*CF*eq^2*eQ^2*Nc*nh)/18 + 
    (2*CF*eq^2*eQ^2*Nc*nh)/(3*ep^2) + (CF*eq^2*eQ^2*Nc*nh*Pi^2)/6 - 
    3*CF*eq^2*eQ^2*Nc*nh*Log[uOu] + 3*CF*eq^2*eQ^2*Nc*nh*Log[uOu]^2 + 
    (-(CF*eq^2*eQ^2*Nc*nh) + 2*CF*eq^2*eQ^2*Nc*nh*Log[uOu])/ep + 
    8*CF*eq^2*eQ^2*Nc*nh*Zeta[3]) + 
  ae^3*((173*eq^4*eQ^2*Nc*nh)/18 + 15*eq^2*eQ^4*Nc*nh - 
    (70*eq^2*eQ^4*Nc^2*nh^2)/81 - (140*eq^4*eQ^2*Nc^2*nh*nlq)/81 - 
    (140*eq^2*eQ^2*eqA^2*Nc^2*nh*nlqA)/81 + 
    ((2*eq^4*eQ^2*Nc*nh)/3 + (8*eq^2*eQ^4*Nc^2*nh^2)/9 + 
      (16*eq^4*eQ^2*Nc^2*nh*nlq)/9 + (16*eq^2*eQ^2*eqA^2*Nc^2*nh*nlqA)/9)/
     ep^2 + (eq^4*eQ^2*Nc*nh*Pi^2)/6 + (2*eq^4*eQ^2*Nc^2*nh*nlq*Pi^2)/9 + 
    (2*eq^2*eQ^2*eqA^2*Nc^2*nh*nlqA*Pi^2)/9 - 9*eq^4*eQ^2*Nc*nh*Log[uOu] + 
    6*eq^2*eQ^4*Nc*nh*Log[uOu] - (20*eq^4*eQ^2*Nc^2*nh*nlq*Log[uOu])/9 - 
    (20*eq^2*eQ^2*eqA^2*Nc^2*nh*nlqA*Log[uOu])/9 + 
    3*eq^4*eQ^2*Nc*nh*Log[uOu]^2 - (8*eq^2*eQ^4*Nc^2*nh^2*Log[uOu]^2)/3 + 
    (4*eq^4*eQ^2*Nc^2*nh*nlq*Log[uOu]^2)/3 + 
    (4*eq^2*eQ^2*eqA^2*Nc^2*nh*nlqA*Log[uOu]^2)/3 + 
    (-3*eq^4*eQ^2*Nc*nh + 2*eq^2*eQ^4*Nc*nh - (20*eq^2*eQ^4*Nc^2*nh^2)/27 - 
      (40*eq^4*eQ^2*Nc^2*nh*nlq)/27 - (40*eq^2*eQ^2*eqA^2*Nc^2*nh*nlqA)/27 + 
      2*eq^4*eQ^2*Nc*nh*Log[uOu] + (8*eq^4*eQ^2*Nc^2*nh*nlq*Log[uOu])/3 + 
      (8*eq^2*eQ^2*eqA^2*Nc^2*nh*nlqA*Log[uOu])/3)/ep + 
    8*eq^2*eQ^4*Nc*nh*Zeta[3]) + 
  as^3*((-1204*CA*CF*nh)/81 + (443*CF^2*nh)/36 - (35*CF*nh^2)/162 - 
    (35*CF*nh*nl)/81 - (17*CA*CF*nh*Pi^2)/36 + (CF^2*nh*Pi^2)/12 + 
    (CF*nh*nl*Pi^2)/18 + (407*CA*CF*nh*xi)/54 + (CA*CF*nh*Pi^2*xi)/8 + 
    ((CA*CF*nh)/6 - (CA*CF*nh*xi)/6)/ep^3 + (337*CA*CF*nh*Log[uOu])/18 - 
    (3*CF^2*nh*Log[uOu])/2 - (5*CF*nh*nl*Log[uOu])/9 + 
    (CA*CF*nh*Pi^2*Log[uOu])/8 - (35*CA*CF*nh*xi*Log[uOu])/6 - 
    (CA*CF*nh*Pi^2*xi*Log[uOu])/8 - (29*CA*CF*nh*Log[uOu]^2)/6 + 
    (3*CF^2*nh*Log[uOu]^2)/2 - (2*CF*nh^2*Log[uOu]^2)/3 + 
    (CF*nh*nl*Log[uOu]^2)/3 + (9*CA*CF*nh*xi*Log[uOu]^2)/4 + 
    (3*CA*CF*nh*Log[uOu]^3)/4 - (3*CA*CF*nh*xi*Log[uOu]^3)/4 + 
    ((-28*CA*CF*nh)/9 + (CF^2*nh)/3 + (2*CF*nh^2)/9 + (4*CF*nh*nl)/9 + 
      (CA*CF*nh*xi)/2 + (CA*CF*nh*Log[uOu])/2 - (CA*CF*nh*xi*Log[uOu])/2)/
     ep^2 + ((196*CA*CF*nh)/27 - (CF^2*nh)/2 - (5*CF*nh^2)/27 - 
      (10*CF*nh*nl)/27 + (CA*CF*nh*Pi^2)/24 - (35*CA*CF*nh*xi)/18 - 
      (CA*CF*nh*Pi^2*xi)/24 - (17*CA*CF*nh*Log[uOu])/3 + CF^2*nh*Log[uOu] + 
      (2*CF*nh*nl*Log[uOu])/3 + (3*CA*CF*nh*xi*Log[uOu])/2 + 
      (3*CA*CF*nh*Log[uOu]^2)/4 - (3*CA*CF*nh*xi*Log[uOu]^2)/4)/ep - 
    (17*CA*CF*nh*Zeta[3])/6 + 4*CF^2*nh*Zeta[3] - (7*CA*CF*nh*xi*Zeta[3])/6)

